On a Poincar\'e polynomial from Khovanov homology and Vassiliev invariants

We introduce a Poincar\'{e} polynomial with two-variable $t$ and $x$ for knots, derived from Khovanov homology, where the specialization $(t, x)$ $=$ $(1, -1)$ is a Vassiliev invariant of order $n$. Since for every $n$, there exist non-trivial knots with the same value of the Vassiliev invariant of order $n$ as that of the unknot, there has been no explicit formulation of a perturbative knot invariant which is a coefficient of $y^n$ by the replacement $q=e^y$ for the quantum parameter $q$ of a quantum knot invariant, and which distinguishes the above knots together with the unknot. The first formulation is our polynomial.

==> anc/Khovanov_perturb.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    127399,       3907]
NotebookOptionsPosition[    122822,       3819]
NotebookOutlinePosition[    123187,       3835]
CellTagsIndexPosition[    123144,       3832]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Preliminary", "Subsection",
 CellChangeTimes->{{3.737108825268759*^9, 3.737108831818866*^9}, {
  3.766585811388604*^9, 
  3.766585820969734*^9}},ExpressionUUID->"21bcbc1a-bef3-4789-9f1e-\
c64d6f2badb7"],

Cell["\<\
go Knot Atlas(http://katlas.org/wiki/Main_Page) and install the knot theory \
package`\
\>", "Text",
 CellChangeTimes->{{3.766667039311857*^9, 3.7666671087873983`*^9}, 
   3.76666714153027*^9},ExpressionUUID->"3f5579a6-5f1c-4d9e-96bf-\
98eb15b1e1a8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Get", "[", "\"\<KnotTheory`\>\"", "]"}]], "Input",
 CellChangeTimes->{{3.7371088491101427`*^9, 3.7371088557369423`*^9}, {
  3.737108911179832*^9, 3.737108913592414*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"31613d79-479e-461d-b723-b4a6d828e312"],

Cell[BoxData["\<\"Loading KnotTheory` version of September 6, 2014, \
13:37:37.2841.\\nRead more at http://katlas.org/wiki/KnotTheory.\"\>"], \
"Print",
 CellChangeTimes->{3.766584834858107*^9, 3.7665848728800287`*^9, 
  3.766585560042839*^9, 3.766669421384602*^9, 3.76672350156901*^9},
 CellLabel->
  "\:8a55\:4fa1\:4e2d\:ff1aIn[26]:=",ExpressionUUID->"2ec7f3e8-57d0-4ff6-b5d1-\
234eaad004bb"]
}, Open  ]],

Cell[CellGroupData[{

Cell["knot invariants", "Subsubsection",
 CellChangeTimes->{{3.737109084278407*^9, 
  3.737109087200161*^9}},ExpressionUUID->"0be08fd5-3d57-4f1e-99d5-\
aa08aeae15e5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"order", "=", "6"}], ";"}]], "Input",
 CellChangeTimes->{{3.766585802544113*^9, 3.766585803130249*^9}, {
  3.7665885362851477`*^9, 3.766588537320195*^9}, {3.766670697891967*^9, 
  3.766670698242324*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"68fe7599-04d0-4308-8838-eb8e963dbcbc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Khovanov", "[", 
   RowBox[{"m_", ",", "n_"}], "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"Kh", "[", 
     RowBox[{"Knot", "[", 
      RowBox[{"m", ",", "n"}], "]"}], "]"}], "[", 
    RowBox[{
     SuperscriptBox["q", 
      RowBox[{"-", "1"}]], ",", 
     SuperscriptBox["t", 
      RowBox[{"-", "1"}]]}], "]"}], ")"}]}]], "Input",
 CellChangeTimes->{{3.737108986771448*^9, 3.737108987244217*^9}, {
  3.7371749399154167`*^9, 3.737174964752858*^9}, {3.76658558693303*^9, 
  3.7665855913755198`*^9}, {3.766585739213765*^9, 3.7665857447559137`*^9}, {
  3.7665862419236403`*^9, 3.766586243006531*^9}, {3.766723493603218*^9, 
  3.7667234973973923`*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"8e60ebfd-e254-4ad4-9b76-b2e0580ca6c0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"perturb", "[", 
   RowBox[{"m_", ",", "n_"}], "]"}], ":=", 
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Khovanov", "[", 
      RowBox[{"m", ",", "n"}], "]"}], "/.", 
     RowBox[{"q", "\[Rule]", 
      RowBox[{"x", "*", 
       RowBox[{"Exp", "[", "y", "]"}]}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"y", ",", "0", ",", "order"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.766585759542965*^9, 3.766585793412024*^9}, {
  3.766585894985702*^9, 3.7665858951130953`*^9}, {3.766586033099021*^9, 
  3.766586052203298*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"4be77cc4-c36d-4df3-b9e5-4c2c605b0d6e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"v", "[", 
   RowBox[{"m_", ",", "n_", ",", "i_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"perturb", "[", 
      RowBox[{"m", ",", "n"}], "]"}], ",", "y", ",", "i"}], "]"}], "//", 
   "Expand"}]}]], "Input",
 CellChangeTimes->{{3.766585780618685*^9, 3.766585785362873*^9}, {
  3.766668988657144*^9, 3.766668998169269*^9}, {3.766669503538978*^9, 
  3.766669505458075*^9}, {3.766671000310506*^9, 3.766671035466819*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"a13311e9-a66c-434d-b4d1-ddb9b83ebdda"],

Cell[BoxData[
 RowBox[{
  RowBox[{"maketable", "[", 
   RowBox[{"m_", ",", "n_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "list", "}"}], ",", 
    RowBox[{
     RowBox[{"list", "=", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"\"\<Knot\>\"", ",", 
         SubscriptBox["m", "n"]}], "}"}], "}"}]}], ";", 
     RowBox[{"AppendTo", "[", 
      RowBox[{"list", ",", 
       RowBox[{"{", 
        RowBox[{"Kh", ",", 
         RowBox[{"Khovanov", "[", 
          RowBox[{"m", ",", "n"}], "]"}]}], "}"}]}], "]"}], ";", 
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{"AppendTo", "[", 
        RowBox[{"list", ",", 
         RowBox[{"{", 
          RowBox[{
           SubscriptBox["v", "i"], ",", 
           RowBox[{"v", "[", 
            RowBox[{"m", ",", "n", ",", "i"}], "]"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", "5"}], "}"}]}], "]"}], ";", 
     RowBox[{"Return", "[", 
      RowBox[{"Grid", "[", 
       RowBox[{"list", ",", 
        RowBox[{"Frame", "\[Rule]", "All"}]}], "]"}], "]"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.766669151657448*^9, 3.766669219668756*^9}, {
  3.766669265171287*^9, 3.766669328527513*^9}, {3.766669362145542*^9, 
  3.7666694172483597`*^9}, {3.766669460769665*^9, 3.766669482390387*^9}, {
  3.7666696063739243`*^9, 3.7666696213399973`*^9}, {3.766669674292224*^9, 
  3.766669701505522*^9}, {3.766670217264484*^9, 3.766670262228994*^9}, {
  3.766670514874022*^9, 3.7666706900430527`*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"9d08de05-8309-49b1-b1a4-55631539c805"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["results", "Section",
 CellChangeTimes->{{3.7665858252972097`*^9, 
  3.7665858452331247`*^9}},ExpressionUUID->"2b684ff2-9f55-450b-908d-\
790614ace9c4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"maketable", "[", 
  RowBox[{"3", ",", "1"}], "]"}]], "Input",
 CellChangeTimes->{{3.766669724954278*^9, 3.766669741655767*^9}, {
  3.766670119797802*^9, 3.7666701467269506`*^9}, {3.7666701942254047`*^9, 
  3.766670205728332*^9}, {3.7666705296303177`*^9, 3.76667053121382*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"8ff12f33-bb64-496d-9884-6ca2f195260c"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"Knot\"\>", 
     SubscriptBox["3", "1"]},
    {"Kh", 
     RowBox[{"q", "+", 
      SuperscriptBox["q", "3"], "+", 
      RowBox[{
       SuperscriptBox["q", "5"], " ", 
       SuperscriptBox["t", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["q", "9"], " ", 
       SuperscriptBox["t", "3"]}]}]},
    {
     SubscriptBox["v", "0"], 
     RowBox[{"x", "+", 
      SuperscriptBox["x", "3"], "+", 
      RowBox[{
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["x", "5"]}], "+", 
      RowBox[{
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["x", "9"]}]}]},
    {
     SubscriptBox["v", "1"], 
     RowBox[{"x", "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["x", "3"]}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["x", "5"]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["x", "9"]}]}]},
    {
     SubscriptBox["v", "2"], 
     RowBox[{
      FractionBox["x", "2"], "+", 
      FractionBox[
       RowBox[{"9", " ", 
        SuperscriptBox["x", "3"]}], "2"], "+", 
      FractionBox[
       RowBox[{"25", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["x", "5"]}], "2"], "+", 
      FractionBox[
       RowBox[{"81", " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["x", "9"]}], "2"]}]},
    {
     SubscriptBox["v", "3"], 
     RowBox[{
      FractionBox["x", "6"], "+", 
      FractionBox[
       RowBox[{"9", " ", 
        SuperscriptBox["x", "3"]}], "2"], "+", 
      FractionBox[
       RowBox[{"125", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["x", "5"]}], "6"], "+", 
      FractionBox[
       RowBox[{"243", " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["x", "9"]}], "2"]}]},
    {
     SubscriptBox["v", "4"], 
     RowBox[{
      FractionBox["x", "24"], "+", 
      FractionBox[
       RowBox[{"27", " ", 
        SuperscriptBox["x", "3"]}], "8"], "+", 
      FractionBox[
       RowBox[{"625", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["x", "5"]}], "24"], "+", 
      FractionBox[
       RowBox[{"2187", " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["x", "9"]}], "8"]}]},
    {
     SubscriptBox["v", "5"], 
     RowBox[{
      FractionBox["x", "120"], "+", 
      FractionBox[
       RowBox[{"81", " ", 
        SuperscriptBox["x", "3"]}], "40"], "+", 
      FractionBox[
       RowBox[{"625", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["x", "5"]}], "24"], "+", 
      FractionBox[
       RowBox[{"19683", " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["x", "9"]}], "40"]}]}
   },
   AutoDelete->False,
   GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{{3.766669731453978*^9, 3.76666974278931*^9}, {
   3.766670133430996*^9, 3.7666701476505203`*^9}, {3.766670199215825*^9, 
   3.766670265650391*^9}, 3.766670471968823*^9, {3.766670532334878*^9, 
   3.7666705405093613`*^9}, {3.7666705733913803`*^9, 3.76667058795595*^9}, {
   3.766670654405267*^9, 3.766670662915841*^9}, 3.766670704025673*^9, {
   3.766671014727879*^9, 3.766671039154626*^9}, 3.766723514635974*^9, 
   3.766723766385244*^9},
 CellLabel->"Out[34]=",ExpressionUUID->"2f110ca5-d2a3-46b8-bbd8-4d23df70b816"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"maketable", "[", 
  RowBox[{"4", ",", "1"}], "]"}]], "Input",
 CellChangeTimes->{{3.766586544619419*^9, 3.7665865447767982`*^9}, {
  3.766670784301076*^9, 3.766670793212759*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"d5e129de-cbcd-4469-a1ad-d90438d79cd5"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"Knot\"\>", 
     SubscriptBox["4", "1"]},
    {"Kh", 
     RowBox[{
      FractionBox["1", "q"], "+", "q", "+", 
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["q", "5"], " ", 
        SuperscriptBox["t", "2"]}]], "+", 
      FractionBox["1", 
       RowBox[{"q", " ", "t"}]], "+", 
      RowBox[{"q", " ", "t"}], "+", 
      RowBox[{
       SuperscriptBox["q", "5"], " ", 
       SuperscriptBox["t", "2"]}]}]},
    {
     SubscriptBox["v", "0"], 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["x", "5"]}]], "+", 
      FractionBox["1", "x"], "+", 
      FractionBox["1", 
       RowBox[{"t", " ", "x"}]], "+", "x", "+", 
      RowBox[{"t", " ", "x"}], "+", 
      RowBox[{
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["x", "5"]}]}]},
    {
     SubscriptBox["v", "1"], 
     RowBox[{
      RowBox[{"-", 
       FractionBox["5", 
        RowBox[{
         SuperscriptBox["t", "2"], " ", 
         SuperscriptBox["x", "5"]}]]}], "-", 
      FractionBox["1", "x"], "-", 
      FractionBox["1", 
       RowBox[{"t", " ", "x"}]], "+", "x", "+", 
      RowBox[{"t", " ", "x"}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["x", "5"]}]}]},
    {
     SubscriptBox["v", "2"], 
     RowBox[{
      FractionBox["25", 
       RowBox[{"2", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["x", "5"]}]], "+", 
      FractionBox["1", 
       RowBox[{"2", " ", "x"}]], "+", 
      FractionBox["1", 
       RowBox[{"2", " ", "t", " ", "x"}]], "+", 
      FractionBox["x", "2"], "+", 
      FractionBox[
       RowBox[{"t", " ", "x"}], "2"], "+", 
      FractionBox[
       RowBox[{"25", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["x", "5"]}], "2"]}]},
    {
     SubscriptBox["v", "3"], 
     RowBox[{
      RowBox[{"-", 
       FractionBox["125", 
        RowBox[{"6", " ", 
         SuperscriptBox["t", "2"], " ", 
         SuperscriptBox["x", "5"]}]]}], "-", 
      FractionBox["1", 
       RowBox[{"6", " ", "x"}]], "-", 
      FractionBox["1", 
       RowBox[{"6", " ", "t", " ", "x"}]], "+", 
      FractionBox["x", "6"], "+", 
      FractionBox[
       RowBox[{"t", " ", "x"}], "6"], "+", 
      FractionBox[
       RowBox[{"125", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["x", "5"]}], "6"]}]},
    {
     SubscriptBox["v", "4"], 
     RowBox[{
      FractionBox["625", 
       RowBox[{"24", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["x", "5"]}]], "+", 
      FractionBox["1", 
       RowBox[{"24", " ", "x"}]], "+", 
      FractionBox["1", 
       RowBox[{"24", " ", "t", " ", "x"}]], "+", 
      FractionBox["x", "24"], "+", 
      FractionBox[
       RowBox[{"t", " ", "x"}], "24"], "+", 
      FractionBox[
       RowBox[{"625", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["x", "5"]}], "24"]}]},
    {
     SubscriptBox["v", "5"], 
     RowBox[{
      RowBox[{"-", 
       FractionBox["625", 
        RowBox[{"24", " ", 
         SuperscriptBox["t", "2"], " ", 
         SuperscriptBox["x", "5"]}]]}], "-", 
      FractionBox["1", 
       RowBox[{"120", " ", "x"}]], "-", 
      FractionBox["1", 
       RowBox[{"120", " ", "t", " ", "x"}]], "+", 
      FractionBox["x", "120"], "+", 
      FractionBox[
       RowBox[{"t", " ", "x"}], "120"], "+", 
      FractionBox[
       RowBox[{"625", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["x", "5"]}], "24"]}]}
   },
   AutoDelete->False,
   GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{{3.7665865406757517`*^9, 3.76658654587691*^9}, 
   3.76666747621249*^9, {3.7666707936097918`*^9, 3.766670818824553*^9}, {
   3.766671020247764*^9, 3.7666710451909857`*^9}, 3.766724120456851*^9},
 CellLabel->"Out[47]=",ExpressionUUID->"8584daa4-d7c9-477f-bb60-7523f8edcf23"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"maketable", "[", 
  RowBox[{"5", ",", "1"}], "]"}]], "Input",
 CellChangeTimes->{{3.7666708073522167`*^9, 3.76667081306362*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"dcaf8226-5012-47c1-b04b-66c1c557a441"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"Knot\"\>", 
     SubscriptBox["5", "1"]},
    {"Kh", 
     RowBox[{
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "5"], "+", 
      RowBox[{
       SuperscriptBox["q", "7"], " ", 
       SuperscriptBox["t", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["q", "11"], " ", 
       SuperscriptBox["t", "3"]}], "+", 
      RowBox[{
       SuperscriptBox["q", "11"], " ", 
       SuperscriptBox["t", "4"]}], "+", 
      RowBox[{
       SuperscriptBox["q", "15"], " ", 
       SuperscriptBox["t", "5"]}]}]},
    {
     SubscriptBox["v", "0"], 
     RowBox[{
      SuperscriptBox["x", "3"], "+", 
      SuperscriptBox["x", "5"], "+", 
      RowBox[{
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["x", "7"]}], "+", 
      RowBox[{
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["x", "11"]}], "+", 
      RowBox[{
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["x", "11"]}], "+", 
      RowBox[{
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["x", "15"]}]}]},
    {
     SubscriptBox["v", "1"], 
     RowBox[{
      RowBox[{"3", " ", 
       SuperscriptBox["x", "3"]}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["x", "5"]}], "+", 
      RowBox[{"7", " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["x", "7"]}], "+", 
      RowBox[{"11", " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["x", "11"]}], "+", 
      RowBox[{"11", " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["x", "11"]}], "+", 
      RowBox[{"15", " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["x", "15"]}]}]},
    {
     SubscriptBox["v", "2"], 
     RowBox[{
      FractionBox[
       RowBox[{"9", " ", 
        SuperscriptBox["x", "3"]}], "2"], "+", 
      FractionBox[
       RowBox[{"25", " ", 
        SuperscriptBox["x", "5"]}], "2"], "+", 
      FractionBox[
       RowBox[{"49", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["x", "7"]}], "2"], "+", 
      FractionBox[
       RowBox[{"121", " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["x", "11"]}], "2"], "+", 
      FractionBox[
       RowBox[{"121", " ", 
        SuperscriptBox["t", "4"], " ", 
        SuperscriptBox["x", "11"]}], "2"], "+", 
      FractionBox[
       RowBox[{"225", " ", 
        SuperscriptBox["t", "5"], " ", 
        SuperscriptBox["x", "15"]}], "2"]}]},
    {
     SubscriptBox["v", "3"], 
     RowBox[{
      FractionBox[
       RowBox[{"9", " ", 
        SuperscriptBox["x", "3"]}], "2"], "+", 
      FractionBox[
       RowBox[{"125", " ", 
        SuperscriptBox["x", "5"]}], "6"], "+", 
      FractionBox[
       RowBox[{"343", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["x", "7"]}], "6"], "+", 
      FractionBox[
       RowBox[{"1331", " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["x", "11"]}], "6"], "+", 
      FractionBox[
       RowBox[{"1331", " ", 
        SuperscriptBox["t", "4"], " ", 
        SuperscriptBox["x", "11"]}], "6"], "+", 
      FractionBox[
       RowBox[{"1125", " ", 
        SuperscriptBox["t", "5"], " ", 
        SuperscriptBox["x", "15"]}], "2"]}]},
    {
     SubscriptBox["v", "4"], 
     RowBox[{
      FractionBox[
       RowBox[{"27", " ", 
        SuperscriptBox["x", "3"]}], "8"], "+", 
      FractionBox[
       RowBox[{"625", " ", 
        SuperscriptBox["x", "5"]}], "24"], "+", 
      FractionBox[
       RowBox[{"2401", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["x", "7"]}], "24"], "+", 
      FractionBox[
       RowBox[{"14641", " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["x", "11"]}], "24"], "+", 
      FractionBox[
       RowBox[{"14641", " ", 
        SuperscriptBox["t", "4"], " ", 
        SuperscriptBox["x", "11"]}], "24"], "+", 
      FractionBox[
       RowBox[{"16875", " ", 
        SuperscriptBox["t", "5"], " ", 
        SuperscriptBox["x", "15"]}], "8"]}]},
    {
     SubscriptBox["v", "5"], 
     RowBox[{
      FractionBox[
       RowBox[{"81", " ", 
        SuperscriptBox["x", "3"]}], "40"], "+", 
      FractionBox[
       RowBox[{"625", " ", 
        SuperscriptBox["x", "5"]}], "24"], "+", 
      FractionBox[
       RowBox[{"16807", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["x", "7"]}], "120"], "+", 
      FractionBox[
       RowBox[{"161051", " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["x", "11"]}], "120"], "+", 
      FractionBox[
       RowBox[{"161051", " ", 
        SuperscriptBox["t", "4"], " ", 
        SuperscriptBox["x", "11"]}], "120"], "+", 
      FractionBox[
       RowBox[{"50625", " ", 
        SuperscriptBox["t", "5"], " ", 
        SuperscriptBox["x", "15"]}], "8"]}]}
   },
   AutoDelete->False,
   GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{3.7666708134814577`*^9, 3.76667086452887*^9, 
  3.76672414967203*^9},
 CellLabel->"Out[49]=",ExpressionUUID->"2293c941-8643-4368-a21a-9847ddf37e00"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"maketable", "[", 
  RowBox[{"5", ",", "2"}], "]"}]], "Input",
 CellChangeTimes->{{3.766670885564377*^9, 3.766670885725141*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"0a015a85-2547-4867-b7b6-e59d8628b2f0"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"Knot\"\>", 
     SubscriptBox["5", "2"]},
    {"Kh", 
     RowBox[{"q", "+", 
      SuperscriptBox["q", "3"], "+", 
      RowBox[{
       SuperscriptBox["q", "3"], " ", "t"}], "+", 
      RowBox[{
       SuperscriptBox["q", "5"], " ", 
       SuperscriptBox["t", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["q", "7"], " ", 
       SuperscriptBox["t", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["q", "9"], " ", 
       SuperscriptBox["t", "3"]}], "+", 
      RowBox[{
       SuperscriptBox["q", "9"], " ", 
       SuperscriptBox["t", "4"]}], "+", 
      RowBox[{
       SuperscriptBox["q", "13"], " ", 
       SuperscriptBox["t", "5"]}]}]},
    {
     SubscriptBox["v", "0"], 
     RowBox[{"x", "+", 
      SuperscriptBox["x", "3"], "+", 
      RowBox[{"t", " ", 
       SuperscriptBox["x", "3"]}], "+", 
      RowBox[{
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["x", "5"]}], "+", 
      RowBox[{
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["x", "7"]}], "+", 
      RowBox[{
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["x", "9"]}], "+", 
      RowBox[{
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["x", "9"]}], "+", 
      RowBox[{
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["x", "13"]}]}]},
    {
     SubscriptBox["v", "1"], 
     RowBox[{"x", "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["x", "3"]}], "+", 
      RowBox[{"3", " ", "t", " ", 
       SuperscriptBox["x", "3"]}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["x", "5"]}], "+", 
      RowBox[{"7", " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["x", "7"]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["x", "9"]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["x", "9"]}], "+", 
      RowBox[{"13", " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["x", "13"]}]}]},
    {
     SubscriptBox["v", "2"], 
     RowBox[{
      FractionBox["x", "2"], "+", 
      FractionBox[
       RowBox[{"9", " ", 
        SuperscriptBox["x", "3"]}], "2"], "+", 
      FractionBox[
       RowBox[{"9", " ", "t", " ", 
        SuperscriptBox["x", "3"]}], "2"], "+", 
      FractionBox[
       RowBox[{"25", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["x", "5"]}], "2"], "+", 
      FractionBox[
       RowBox[{"49", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["x", "7"]}], "2"], "+", 
      FractionBox[
       RowBox[{"81", " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["x", "9"]}], "2"], "+", 
      FractionBox[
       RowBox[{"81", " ", 
        SuperscriptBox["t", "4"], " ", 
        SuperscriptBox["x", "9"]}], "2"], "+", 
      FractionBox[
       RowBox[{"169", " ", 
        SuperscriptBox["t", "5"], " ", 
        SuperscriptBox["x", "13"]}], "2"]}]},
    {
     SubscriptBox["v", "3"], 
     RowBox[{
      FractionBox["x", "6"], "+", 
      FractionBox[
       RowBox[{"9", " ", 
        SuperscriptBox["x", "3"]}], "2"], "+", 
      FractionBox[
       RowBox[{"9", " ", "t", " ", 
        SuperscriptBox["x", "3"]}], "2"], "+", 
      FractionBox[
       RowBox[{"125", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["x", "5"]}], "6"], "+", 
      FractionBox[
       RowBox[{"343", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["x", "7"]}], "6"], "+", 
      FractionBox[
       RowBox[{"243", " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["x", "9"]}], "2"], "+", 
      FractionBox[
       RowBox[{"243", " ", 
        SuperscriptBox["t", "4"], " ", 
        SuperscriptBox["x", "9"]}], "2"], "+", 
      FractionBox[
       RowBox[{"2197", " ", 
        SuperscriptBox["t", "5"], " ", 
        SuperscriptBox["x", "13"]}], "6"]}]},
    {
     SubscriptBox["v", "4"], 
     RowBox[{
      FractionBox["x", "24"], "+", 
      FractionBox[
       RowBox[{"27", " ", 
        SuperscriptBox["x", "3"]}], "8"], "+", 
      FractionBox[
       RowBox[{"27", " ", "t", " ", 
        SuperscriptBox["x", "3"]}], "8"], "+", 
      FractionBox[
       RowBox[{"625", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["x", "5"]}], "24"], "+", 
      FractionBox[
       RowBox[{"2401", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["x", "7"]}], "24"], "+", 
      FractionBox[
       RowBox[{"2187", " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["x", "9"]}], "8"], "+", 
      FractionBox[
       RowBox[{"2187", " ", 
        SuperscriptBox["t", "4"], " ", 
        SuperscriptBox["x", "9"]}], "8"], "+", 
      FractionBox[
       RowBox[{"28561", " ", 
        SuperscriptBox["t", "5"], " ", 
        SuperscriptBox["x", "13"]}], "24"]}]},
    {
     SubscriptBox["v", "5"], 
     RowBox[{
      FractionBox["x", "120"], "+", 
      FractionBox[
       RowBox[{"81", " ", 
        SuperscriptBox["x", "3"]}], "40"], "+", 
      FractionBox[
       RowBox[{"81", " ", "t", " ", 
        SuperscriptBox["x", "3"]}], "40"], "+", 
      FractionBox[
       RowBox[{"625", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["x", "5"]}], "24"], "+", 
      FractionBox[
       RowBox[{"16807", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["x", "7"]}], "120"], "+", 
      FractionBox[
       RowBox[{"19683", " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["x", "9"]}], "40"], "+", 
      FractionBox[
       RowBox[{"19683", " ", 
        SuperscriptBox["t", "4"], " ", 
        SuperscriptBox["x", "9"]}], "40"], "+", 
      FractionBox[
       RowBox[{"371293", " ", 
        SuperscriptBox["t", "5"], " ", 
        SuperscriptBox["x", "13"]}], "120"]}]}
   },
   AutoDelete->False,
   GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{3.7666708861464453`*^9, 3.766724177962603*^9},
 CellLabel->"Out[51]=",ExpressionUUID->"9fb38d05-e1ba-4fad-ad54-61aa8f98226f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"maketable", "[", 
  RowBox[{"6", ",", "1"}], "]"}]], "Input",
 CellChangeTimes->{{3.766670922035346*^9, 3.7666709287622147`*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"efaca9b1-9b64-401f-ace2-21b8c77b33c1"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"Knot\"\>", 
     SubscriptBox["6", "1"]},
    {"Kh", 
     RowBox[{
      FractionBox["2", "q"], "+", "q", "+", 
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["q", "5"], " ", 
        SuperscriptBox["t", "2"]}]], "+", 
      FractionBox["1", 
       RowBox[{"q", " ", "t"}]], "+", 
      RowBox[{"q", " ", "t"}], "+", 
      RowBox[{
       SuperscriptBox["q", "3"], " ", "t"}], "+", 
      RowBox[{
       SuperscriptBox["q", "5"], " ", 
       SuperscriptBox["t", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["q", "5"], " ", 
       SuperscriptBox["t", "3"]}], "+", 
      RowBox[{
       SuperscriptBox["q", "9"], " ", 
       SuperscriptBox["t", "4"]}]}]},
    {
     SubscriptBox["v", "0"], 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["x", "5"]}]], "+", 
      FractionBox["2", "x"], "+", 
      FractionBox["1", 
       RowBox[{"t", " ", "x"}]], "+", "x", "+", 
      RowBox[{"t", " ", "x"}], "+", 
      RowBox[{"t", " ", 
       SuperscriptBox["x", "3"]}], "+", 
      RowBox[{
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["x", "5"]}], "+", 
      RowBox[{
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["x", "5"]}], "+", 
      RowBox[{
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["x", "9"]}]}]},
    {
     SubscriptBox["v", "1"], 
     RowBox[{
      RowBox[{"-", 
       FractionBox["5", 
        RowBox[{
         SuperscriptBox["t", "2"], " ", 
         SuperscriptBox["x", "5"]}]]}], "-", 
      FractionBox["2", "x"], "-", 
      FractionBox["1", 
       RowBox[{"t", " ", "x"}]], "+", "x", "+", 
      RowBox[{"t", " ", "x"}], "+", 
      RowBox[{"3", " ", "t", " ", 
       SuperscriptBox["x", "3"]}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["x", "5"]}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["x", "5"]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["x", "9"]}]}]},
    {
     SubscriptBox["v", "2"], 
     RowBox[{
      FractionBox["25", 
       RowBox[{"2", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["x", "5"]}]], "+", 
      FractionBox["1", "x"], "+", 
      FractionBox["1", 
       RowBox[{"2", " ", "t", " ", "x"}]], "+", 
      FractionBox["x", "2"], "+", 
      FractionBox[
       RowBox[{"t", " ", "x"}], "2"], "+", 
      FractionBox[
       RowBox[{"9", " ", "t", " ", 
        SuperscriptBox["x", "3"]}], "2"], "+", 
      FractionBox[
       RowBox[{"25", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["x", "5"]}], "2"], "+", 
      FractionBox[
       RowBox[{"25", " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["x", "5"]}], "2"], "+", 
      FractionBox[
       RowBox[{"81", " ", 
        SuperscriptBox["t", "4"], " ", 
        SuperscriptBox["x", "9"]}], "2"]}]},
    {
     SubscriptBox["v", "3"], 
     RowBox[{
      RowBox[{"-", 
       FractionBox["125", 
        RowBox[{"6", " ", 
         SuperscriptBox["t", "2"], " ", 
         SuperscriptBox["x", "5"]}]]}], "-", 
      FractionBox["1", 
       RowBox[{"3", " ", "x"}]], "-", 
      FractionBox["1", 
       RowBox[{"6", " ", "t", " ", "x"}]], "+", 
      FractionBox["x", "6"], "+", 
      FractionBox[
       RowBox[{"t", " ", "x"}], "6"], "+", 
      FractionBox[
       RowBox[{"9", " ", "t", " ", 
        SuperscriptBox["x", "3"]}], "2"], "+", 
      FractionBox[
       RowBox[{"125", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["x", "5"]}], "6"], "+", 
      FractionBox[
       RowBox[{"125", " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["x", "5"]}], "6"], "+", 
      FractionBox[
       RowBox[{"243", " ", 
        SuperscriptBox["t", "4"], " ", 
        SuperscriptBox["x", "9"]}], "2"]}]},
    {
     SubscriptBox["v", "4"], 
     RowBox[{
      FractionBox["625", 
       RowBox[{"24", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["x", "5"]}]], "+", 
      FractionBox["1", 
       RowBox[{"12", " ", "x"}]], "+", 
      FractionBox["1", 
       RowBox[{"24", " ", "t", " ", "x"}]], "+", 
      FractionBox["x", "24"], "+", 
      FractionBox[
       RowBox[{"t", " ", "x"}], "24"], "+", 
      FractionBox[
       RowBox[{"27", " ", "t", " ", 
        SuperscriptBox["x", "3"]}], "8"], "+", 
      FractionBox[
       RowBox[{"625", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["x", "5"]}], "24"], "+", 
      FractionBox[
       RowBox[{"625", " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["x", "5"]}], "24"], "+", 
      FractionBox[
       RowBox[{"2187", " ", 
        SuperscriptBox["t", "4"], " ", 
        SuperscriptBox["x", "9"]}], "8"]}]},
    {
     SubscriptBox["v", "5"], 
     RowBox[{
      RowBox[{"-", 
       FractionBox["625", 
        RowBox[{"24", " ", 
         SuperscriptBox["t", "2"], " ", 
         SuperscriptBox["x", "5"]}]]}], "-", 
      FractionBox["1", 
       RowBox[{"60", " ", "x"}]], "-", 
      FractionBox["1", 
       RowBox[{"120", " ", "t", " ", "x"}]], "+", 
      FractionBox["x", "120"], "+", 
      FractionBox[
       RowBox[{"t", " ", "x"}], "120"], "+", 
      FractionBox[
       RowBox[{"81", " ", "t", " ", 
        SuperscriptBox["x", "3"]}], "40"], "+", 
      FractionBox[
       RowBox[{"625", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["x", "5"]}], "24"], "+", 
      FractionBox[
       RowBox[{"625", " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["x", "5"]}], "24"], "+", 
      FractionBox[
       RowBox[{"19683", " ", 
        SuperscriptBox["t", "4"], " ", 
        SuperscriptBox["x", "9"]}], "40"]}]}
   },
   AutoDelete->False,
   GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{{3.766670924831334*^9, 3.766670929126522*^9}, 
   3.766724200307146*^9},
 CellLabel->"Out[53]=",ExpressionUUID->"29b3f263-6629-4faf-b7b9-8fd777aecb89"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"maketable", "[", 
  RowBox[{"6", ",", "2"}], "]"}]], "Input",
 CellChangeTimes->{{3.7666710528192387`*^9, 3.766671052953491*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"3ae0d77f-0570-4403-8f77-21a85a375920"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"Knot\"\>", 
     SubscriptBox["6", "2"]},
    {"Kh", 
     RowBox[{
      RowBox[{"2", " ", "q"}], "+", 
      SuperscriptBox["q", "3"], "+", 
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["q", "3"], " ", 
        SuperscriptBox["t", "2"]}]], "+", 
      FractionBox["q", "t"], "+", 
      RowBox[{
       SuperscriptBox["q", "3"], " ", "t"}], "+", 
      RowBox[{
       SuperscriptBox["q", "5"], " ", "t"}], "+", 
      RowBox[{
       SuperscriptBox["q", "5"], " ", 
       SuperscriptBox["t", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["q", "7"], " ", 
       SuperscriptBox["t", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["q", "7"], " ", 
       SuperscriptBox["t", "3"]}], "+", 
      RowBox[{
       SuperscriptBox["q", "9"], " ", 
       SuperscriptBox["t", "3"]}], "+", 
      RowBox[{
       SuperscriptBox["q", "11"], " ", 
       SuperscriptBox["t", "4"]}]}]},
    {
     SubscriptBox["v", "0"], 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["x", "3"]}]], "+", 
      RowBox[{"2", " ", "x"}], "+", 
      FractionBox["x", "t"], "+", 
      SuperscriptBox["x", "3"], "+", 
      RowBox[{"t", " ", 
       SuperscriptBox["x", "3"]}], "+", 
      RowBox[{"t", " ", 
       SuperscriptBox["x", "5"]}], "+", 
      RowBox[{
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["x", "5"]}], "+", 
      RowBox[{
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["x", "7"]}], "+", 
      RowBox[{
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["x", "7"]}], "+", 
      RowBox[{
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["x", "9"]}], "+", 
      RowBox[{
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["x", "11"]}]}]},
    {
     SubscriptBox["v", "1"], 
     RowBox[{
      RowBox[{"-", 
       FractionBox["3", 
        RowBox[{
         SuperscriptBox["t", "2"], " ", 
         SuperscriptBox["x", "3"]}]]}], "+", 
      RowBox[{"2", " ", "x"}], "+", 
      FractionBox["x", "t"], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["x", "3"]}], "+", 
      RowBox[{"3", " ", "t", " ", 
       SuperscriptBox["x", "3"]}], "+", 
      RowBox[{"5", " ", "t", " ", 
       SuperscriptBox["x", "5"]}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["x", "5"]}], "+", 
      RowBox[{"7", " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["x", "7"]}], "+", 
      RowBox[{"7", " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["x", "7"]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["x", "9"]}], "+", 
      RowBox[{"11", " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["x", "11"]}]}]},
    {
     SubscriptBox["v", "2"], 
     RowBox[{
      FractionBox["9", 
       RowBox[{"2", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["x", "3"]}]], "+", "x", "+", 
      FractionBox["x", 
       RowBox[{"2", " ", "t"}]], "+", 
      FractionBox[
       RowBox[{"9", " ", 
        SuperscriptBox["x", "3"]}], "2"], "+", 
      FractionBox[
       RowBox[{"9", " ", "t", " ", 
        SuperscriptBox["x", "3"]}], "2"], "+", 
      FractionBox[
       RowBox[{"25", " ", "t", " ", 
        SuperscriptBox["x", "5"]}], "2"], "+", 
      FractionBox[
       RowBox[{"25", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["x", "5"]}], "2"], "+", 
      FractionBox[
       RowBox[{"49", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["x", "7"]}], "2"], "+", 
      FractionBox[
       RowBox[{"49", " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["x", "7"]}], "2"], "+", 
      FractionBox[
       RowBox[{"81", " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["x", "9"]}], "2"], "+", 
      FractionBox[
       RowBox[{"121", " ", 
        SuperscriptBox["t", "4"], " ", 
        SuperscriptBox["x", "11"]}], "2"]}]},
    {
     SubscriptBox["v", "3"], 
     RowBox[{
      RowBox[{"-", 
       FractionBox["9", 
        RowBox[{"2", " ", 
         SuperscriptBox["t", "2"], " ", 
         SuperscriptBox["x", "3"]}]]}], "+", 
      FractionBox["x", "3"], "+", 
      FractionBox["x", 
       RowBox[{"6", " ", "t"}]], "+", 
      FractionBox[
       RowBox[{"9", " ", 
        SuperscriptBox["x", "3"]}], "2"], "+", 
      FractionBox[
       RowBox[{"9", " ", "t", " ", 
        SuperscriptBox["x", "3"]}], "2"], "+", 
      FractionBox[
       RowBox[{"125", " ", "t", " ", 
        SuperscriptBox["x", "5"]}], "6"], "+", 
      FractionBox[
       RowBox[{"125", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["x", "5"]}], "6"], "+", 
      FractionBox[
       RowBox[{"343", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["x", "7"]}], "6"], "+", 
      FractionBox[
       RowBox[{"343", " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["x", "7"]}], "6"], "+", 
      FractionBox[
       RowBox[{"243", " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["x", "9"]}], "2"], "+", 
      FractionBox[
       RowBox[{"1331", " ", 
        SuperscriptBox["t", "4"], " ", 
        SuperscriptBox["x", "11"]}], "6"]}]},
    {
     SubscriptBox["v", "4"], 
     RowBox[{
      FractionBox["27", 
       RowBox[{"8", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["x", "3"]}]], "+", 
      FractionBox["x", "12"], "+", 
      FractionBox["x", 
       RowBox[{"24", " ", "t"}]], "+", 
      FractionBox[
       RowBox[{"27", " ", 
        SuperscriptBox["x", "3"]}], "8"], "+", 
      FractionBox[
       RowBox[{"27", " ", "t", " ", 
        SuperscriptBox["x", "3"]}], "8"], "+", 
      FractionBox[
       RowBox[{"625", " ", "t", " ", 
        SuperscriptBox["x", "5"]}], "24"], "+", 
      FractionBox[
       RowBox[{"625", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["x", "5"]}], "24"], "+", 
      FractionBox[
       RowBox[{"2401", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["x", "7"]}], "24"], "+", 
      FractionBox[
       RowBox[{"2401", " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["x", "7"]}], "24"], "+", 
      FractionBox[
       RowBox[{"2187", " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["x", "9"]}], "8"], "+", 
      FractionBox[
       RowBox[{"14641", " ", 
        SuperscriptBox["t", "4"], " ", 
        SuperscriptBox["x", "11"]}], "24"]}]},
    {
     SubscriptBox["v", "5"], 
     RowBox[{
      RowBox[{"-", 
       FractionBox["81", 
        RowBox[{"40", " ", 
         SuperscriptBox["t", "2"], " ", 
         SuperscriptBox["x", "3"]}]]}], "+", 
      FractionBox["x", "60"], "+", 
      FractionBox["x", 
       RowBox[{"120", " ", "t"}]], "+", 
      FractionBox[
       RowBox[{"81", " ", 
        SuperscriptBox["x", "3"]}], "40"], "+", 
      FractionBox[
       RowBox[{"81", " ", "t", " ", 
        SuperscriptBox["x", "3"]}], "40"], "+", 
      FractionBox[
       RowBox[{"625", " ", "t", " ", 
        SuperscriptBox["x", "5"]}], "24"], "+", 
      FractionBox[
       RowBox[{"625", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["x", "5"]}], "24"], "+", 
      FractionBox[
       RowBox[{"16807", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["x", "7"]}], "120"], "+", 
      FractionBox[
       RowBox[{"16807", " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["x", "7"]}], "120"], "+", 
      FractionBox[
       RowBox[{"19683", " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["x", "9"]}], "40"], "+", 
      FractionBox[
       RowBox[{"161051", " ", 
        SuperscriptBox["t", "4"], " ", 
        SuperscriptBox["x", "11"]}], "120"]}]}
   },
   AutoDelete->False,
   GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{3.766671053242779*^9, 3.766724216465707*^9},
 CellLabel->"Out[55]=",ExpressionUUID->"5afd39a5-c534-4205-ad9c-b038e329143f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"maketable", "[", 
  RowBox[{"6", ",", "3"}], "]"}]], "Input",
 CellChangeTimes->{{3.766671110568746*^9, 3.766671110712859*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"7ad2a16b-b8c2-40d3-8b60-11871a7b272a"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"Knot\"\>", 
     SubscriptBox["6", "3"]},
    {"Kh", 
     RowBox[{
      FractionBox["2", "q"], "+", 
      RowBox[{"2", " ", "q"}], "+", 
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["q", "7"], " ", 
        SuperscriptBox["t", "3"]}]], "+", 
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["q", "5"], " ", 
        SuperscriptBox["t", "2"]}]], "+", 
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["q", "3"], " ", 
        SuperscriptBox["t", "2"]}]], "+", 
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["q", "3"], " ", "t"}]], "+", 
      FractionBox["1", 
       RowBox[{"q", " ", "t"}]], "+", 
      RowBox[{"q", " ", "t"}], "+", 
      RowBox[{
       SuperscriptBox["q", "3"], " ", "t"}], "+", 
      RowBox[{
       SuperscriptBox["q", "3"], " ", 
       SuperscriptBox["t", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["q", "5"], " ", 
       SuperscriptBox["t", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["q", "7"], " ", 
       SuperscriptBox["t", "3"]}]}]},
    {
     SubscriptBox["v", "0"], 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["x", "7"]}]], "+", 
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["x", "5"]}]], "+", 
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["x", "3"]}]], "+", 
      FractionBox["1", 
       RowBox[{"t", " ", 
        SuperscriptBox["x", "3"]}]], "+", 
      FractionBox["2", "x"], "+", 
      FractionBox["1", 
       RowBox[{"t", " ", "x"}]], "+", 
      RowBox[{"2", " ", "x"}], "+", 
      RowBox[{"t", " ", "x"}], "+", 
      RowBox[{"t", " ", 
       SuperscriptBox["x", "3"]}], "+", 
      RowBox[{
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["x", "3"]}], "+", 
      RowBox[{
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["x", "5"]}], "+", 
      RowBox[{
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["x", "7"]}]}]},
    {
     SubscriptBox["v", "1"], 
     RowBox[{
      RowBox[{"-", 
       FractionBox["7", 
        RowBox[{
         SuperscriptBox["t", "3"], " ", 
         SuperscriptBox["x", "7"]}]]}], "-", 
      FractionBox["5", 
       RowBox[{
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["x", "5"]}]], "-", 
      FractionBox["3", 
       RowBox[{
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["x", "3"]}]], "-", 
      FractionBox["3", 
       RowBox[{"t", " ", 
        SuperscriptBox["x", "3"]}]], "-", 
      FractionBox["2", "x"], "-", 
      FractionBox["1", 
       RowBox[{"t", " ", "x"}]], "+", 
      RowBox[{"2", " ", "x"}], "+", 
      RowBox[{"t", " ", "x"}], "+", 
      RowBox[{"3", " ", "t", " ", 
       SuperscriptBox["x", "3"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["x", "3"]}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["x", "5"]}], "+", 
      RowBox[{"7", " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["x", "7"]}]}]},
    {
     SubscriptBox["v", "2"], 
     RowBox[{
      FractionBox["49", 
       RowBox[{"2", " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["x", "7"]}]], "+", 
      FractionBox["25", 
       RowBox[{"2", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["x", "5"]}]], "+", 
      FractionBox["9", 
       RowBox[{"2", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["x", "3"]}]], "+", 
      FractionBox["9", 
       RowBox[{"2", " ", "t", " ", 
        SuperscriptBox["x", "3"]}]], "+", 
      FractionBox["1", "x"], "+", 
      FractionBox["1", 
       RowBox[{"2", " ", "t", " ", "x"}]], "+", "x", "+", 
      FractionBox[
       RowBox[{"t", " ", "x"}], "2"], "+", 
      FractionBox[
       RowBox[{"9", " ", "t", " ", 
        SuperscriptBox["x", "3"]}], "2"], "+", 
      FractionBox[
       RowBox[{"9", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["x", "3"]}], "2"], "+", 
      FractionBox[
       RowBox[{"25", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["x", "5"]}], "2"], "+", 
      FractionBox[
       RowBox[{"49", " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["x", "7"]}], "2"]}]},
    {
     SubscriptBox["v", "3"], 
     RowBox[{
      RowBox[{"-", 
       FractionBox["343", 
        RowBox[{"6", " ", 
         SuperscriptBox["t", "3"], " ", 
         SuperscriptBox["x", "7"]}]]}], "-", 
      FractionBox["125", 
       RowBox[{"6", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["x", "5"]}]], "-", 
      FractionBox["9", 
       RowBox[{"2", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["x", "3"]}]], "-", 
      FractionBox["9", 
       RowBox[{"2", " ", "t", " ", 
        SuperscriptBox["x", "3"]}]], "-", 
      FractionBox["1", 
       RowBox[{"3", " ", "x"}]], "-", 
      FractionBox["1", 
       RowBox[{"6", " ", "t", " ", "x"}]], "+", 
      FractionBox["x", "3"], "+", 
      FractionBox[
       RowBox[{"t", " ", "x"}], "6"], "+", 
      FractionBox[
       RowBox[{"9", " ", "t", " ", 
        SuperscriptBox["x", "3"]}], "2"], "+", 
      FractionBox[
       RowBox[{"9", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["x", "3"]}], "2"], "+", 
      FractionBox[
       RowBox[{"125", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["x", "5"]}], "6"], "+", 
      FractionBox[
       RowBox[{"343", " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["x", "7"]}], "6"]}]},
    {
     SubscriptBox["v", "4"], 
     RowBox[{
      FractionBox["2401", 
       RowBox[{"24", " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["x", "7"]}]], "+", 
      FractionBox["625", 
       RowBox[{"24", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["x", "5"]}]], "+", 
      FractionBox["27", 
       RowBox[{"8", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["x", "3"]}]], "+", 
      FractionBox["27", 
       RowBox[{"8", " ", "t", " ", 
        SuperscriptBox["x", "3"]}]], "+", 
      FractionBox["1", 
       RowBox[{"12", " ", "x"}]], "+", 
      FractionBox["1", 
       RowBox[{"24", " ", "t", " ", "x"}]], "+", 
      FractionBox["x", "12"], "+", 
      FractionBox[
       RowBox[{"t", " ", "x"}], "24"], "+", 
      FractionBox[
       RowBox[{"27", " ", "t", " ", 
        SuperscriptBox["x", "3"]}], "8"], "+", 
      FractionBox[
       RowBox[{"27", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["x", "3"]}], "8"], "+", 
      FractionBox[
       RowBox[{"625", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["x", "5"]}], "24"], "+", 
      FractionBox[
       RowBox[{"2401", " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["x", "7"]}], "24"]}]},
    {
     SubscriptBox["v", "5"], 
     RowBox[{
      RowBox[{"-", 
       FractionBox["16807", 
        RowBox[{"120", " ", 
         SuperscriptBox["t", "3"], " ", 
         SuperscriptBox["x", "7"]}]]}], "-", 
      FractionBox["625", 
       RowBox[{"24", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["x", "5"]}]], "-", 
      FractionBox["81", 
       RowBox[{"40", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["x", "3"]}]], "-", 
      FractionBox["81", 
       RowBox[{"40", " ", "t", " ", 
        SuperscriptBox["x", "3"]}]], "-", 
      FractionBox["1", 
       RowBox[{"60", " ", "x"}]], "-", 
      FractionBox["1", 
       RowBox[{"120", " ", "t", " ", "x"}]], "+", 
      FractionBox["x", "60"], "+", 
      FractionBox[
       RowBox[{"t", " ", "x"}], "120"], "+", 
      FractionBox[
       RowBox[{"81", " ", "t", " ", 
        SuperscriptBox["x", "3"]}], "40"], "+", 
      FractionBox[
       RowBox[{"81", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["x", "3"]}], "40"], "+", 
      FractionBox[
       RowBox[{"625", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["x", "5"]}], "24"], "+", 
      FractionBox[
       RowBox[{"16807", " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["x", "7"]}], "120"]}]}
   },
   AutoDelete->False,
   GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{
  3.766671111982308*^9, {3.766724242528503*^9, 3.7667242463383083`*^9}},
 CellLabel->"Out[58]=",ExpressionUUID->"2ce70e02-6c22-47ee-8c6e-e02c7ddc08ed"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"maketable", "[", 
  RowBox[{"7", ",", "1"}], "]"}]], "Input",
 CellChangeTimes->{{3.766724665929449*^9, 3.766724672309349*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"f5734b43-058b-4a63-980a-0f00842a0dde"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"Knot\"\>", 
     SubscriptBox["7", "1"]},
    {"Kh", 
     RowBox[{
      SuperscriptBox["q", "5"], "+", 
      SuperscriptBox["q", "7"], "+", 
      RowBox[{
       SuperscriptBox["q", "9"], " ", 
       SuperscriptBox["t", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["q", "13"], " ", 
       SuperscriptBox["t", "3"]}], "+", 
      RowBox[{
       SuperscriptBox["q", "13"], " ", 
       SuperscriptBox["t", "4"]}], "+", 
      RowBox[{
       SuperscriptBox["q", "17"], " ", 
       SuperscriptBox["t", "5"]}], "+", 
      RowBox[{
       SuperscriptBox["q", "17"], " ", 
       SuperscriptBox["t", "6"]}], "+", 
      RowBox[{
       SuperscriptBox["q", "21"], " ", 
       SuperscriptBox["t", "7"]}]}]},
    {
     SubscriptBox["v", "0"], 
     RowBox[{
      SuperscriptBox["x", "5"], "+", 
      SuperscriptBox["x", "7"], "+", 
      RowBox[{
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["x", "9"]}], "+", 
      RowBox[{
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["x", "13"]}], "+", 
      RowBox[{
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["x", "13"]}], "+", 
      RowBox[{
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["x", "17"]}], "+", 
      RowBox[{
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["x", "17"]}], "+", 
      RowBox[{
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["x", "21"]}]}]},
    {
     SubscriptBox["v", "1"], 
     RowBox[{
      RowBox[{"5", " ", 
       SuperscriptBox["x", "5"]}], "+", 
      RowBox[{"7", " ", 
       SuperscriptBox["x", "7"]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["x", "9"]}], "+", 
      RowBox[{"13", " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["x", "13"]}], "+", 
      RowBox[{"13", " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["x", "13"]}], "+", 
      RowBox[{"17", " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["x", "17"]}], "+", 
      RowBox[{"17", " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["x", "17"]}], "+", 
      RowBox[{"21", " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["x", "21"]}]}]},
    {
     SubscriptBox["v", "2"], 
     RowBox[{
      FractionBox[
       RowBox[{"25", " ", 
        SuperscriptBox["x", "5"]}], "2"], "+", 
      FractionBox[
       RowBox[{"49", " ", 
        SuperscriptBox["x", "7"]}], "2"], "+", 
      FractionBox[
       RowBox[{"81", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["x", "9"]}], "2"], "+", 
      FractionBox[
       RowBox[{"169", " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["x", "13"]}], "2"], "+", 
      FractionBox[
       RowBox[{"169", " ", 
        SuperscriptBox["t", "4"], " ", 
        SuperscriptBox["x", "13"]}], "2"], "+", 
      FractionBox[
       RowBox[{"289", " ", 
        SuperscriptBox["t", "5"], " ", 
        SuperscriptBox["x", "17"]}], "2"], "+", 
      FractionBox[
       RowBox[{"289", " ", 
        SuperscriptBox["t", "6"], " ", 
        SuperscriptBox["x", "17"]}], "2"], "+", 
      FractionBox[
       RowBox[{"441", " ", 
        SuperscriptBox["t", "7"], " ", 
        SuperscriptBox["x", "21"]}], "2"]}]},
    {
     SubscriptBox["v", "3"], 
     RowBox[{
      FractionBox[
       RowBox[{"125", " ", 
        SuperscriptBox["x", "5"]}], "6"], "+", 
      FractionBox[
       RowBox[{"343", " ", 
        SuperscriptBox["x", "7"]}], "6"], "+", 
      FractionBox[
       RowBox[{"243", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["x", "9"]}], "2"], "+", 
      FractionBox[
       RowBox[{"2197", " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["x", "13"]}], "6"], "+", 
      FractionBox[
       RowBox[{"2197", " ", 
        SuperscriptBox["t", "4"], " ", 
        SuperscriptBox["x", "13"]}], "6"], "+", 
      FractionBox[
       RowBox[{"4913", " ", 
        SuperscriptBox["t", "5"], " ", 
        SuperscriptBox["x", "17"]}], "6"], "+", 
      FractionBox[
       RowBox[{"4913", " ", 
        SuperscriptBox["t", "6"], " ", 
        SuperscriptBox["x", "17"]}], "6"], "+", 
      FractionBox[
       RowBox[{"3087", " ", 
        SuperscriptBox["t", "7"], " ", 
        SuperscriptBox["x", "21"]}], "2"]}]},
    {
     SubscriptBox["v", "4"], 
     RowBox[{
      FractionBox[
       RowBox[{"625", " ", 
        SuperscriptBox["x", "5"]}], "24"], "+", 
      FractionBox[
       RowBox[{"2401", " ", 
        SuperscriptBox["x", "7"]}], "24"], "+", 
      FractionBox[
       RowBox[{"2187", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["x", "9"]}], "8"], "+", 
      FractionBox[
       RowBox[{"28561", " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["x", "13"]}], "24"], "+", 
      FractionBox[
       RowBox[{"28561", " ", 
        SuperscriptBox["t", "4"], " ", 
        SuperscriptBox["x", "13"]}], "24"], "+", 
      FractionBox[
       RowBox[{"83521", " ", 
        SuperscriptBox["t", "5"], " ", 
        SuperscriptBox["x", "17"]}], "24"], "+", 
      FractionBox[
       RowBox[{"83521", " ", 
        SuperscriptBox["t", "6"], " ", 
        SuperscriptBox["x", "17"]}], "24"], "+", 
      FractionBox[
       RowBox[{"64827", " ", 
        SuperscriptBox["t", "7"], " ", 
        SuperscriptBox["x", "21"]}], "8"]}]},
    {
     SubscriptBox["v", "5"], 
     RowBox[{
      FractionBox[
       RowBox[{"625", " ", 
        SuperscriptBox["x", "5"]}], "24"], "+", 
      FractionBox[
       RowBox[{"16807", " ", 
        SuperscriptBox["x", "7"]}], "120"], "+", 
      FractionBox[
       RowBox[{"19683", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["x", "9"]}], "40"], "+", 
      FractionBox[
       RowBox[{"371293", " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["x", "13"]}], "120"], "+", 
      FractionBox[
       RowBox[{"371293", " ", 
        SuperscriptBox["t", "4"], " ", 
        SuperscriptBox["x", "13"]}], "120"], "+", 
      FractionBox[
       RowBox[{"1419857", " ", 
        SuperscriptBox["t", "5"], " ", 
        SuperscriptBox["x", "17"]}], "120"], "+", 
      FractionBox[
       RowBox[{"1419857", " ", 
        SuperscriptBox["t", "6"], " ", 
        SuperscriptBox["x", "17"]}], "120"], "+", 
      FractionBox[
       RowBox[{"1361367", " ", 
        SuperscriptBox["t", "7"], " ", 
        SuperscriptBox["x", "21"]}], "40"]}]}
   },
   AutoDelete->False,
   GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{{3.766724668569076*^9, 3.766724672795433*^9}},
 CellLabel->"Out[61]=",ExpressionUUID->"ea6c2336-f733-46f3-a525-085ae7b10299"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"maketable", "[", 
  RowBox[{"7", ",", "2"}], "]"}]], "Input",
 CellChangeTimes->{{3.7667247202243233`*^9, 3.7667247213284063`*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"280b7404-53fa-440e-b342-48713556df2e"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"Knot\"\>", 
     SubscriptBox["7", "2"]},
    {"Kh", 
     RowBox[{"q", "+", 
      SuperscriptBox["q", "3"], "+", 
      RowBox[{
       SuperscriptBox["q", "3"], " ", "t"}], "+", 
      RowBox[{
       SuperscriptBox["q", "5"], " ", 
       SuperscriptBox["t", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["q", "7"], " ", 
       SuperscriptBox["t", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["q", "7"], " ", 
       SuperscriptBox["t", "3"]}], "+", 
      RowBox[{
       SuperscriptBox["q", "9"], " ", 
       SuperscriptBox["t", "3"]}], "+", 
      RowBox[{
       SuperscriptBox["q", "9"], " ", 
       SuperscriptBox["t", "4"]}], "+", 
      RowBox[{
       SuperscriptBox["q", "11"], " ", 
       SuperscriptBox["t", "4"]}], "+", 
      RowBox[{
       SuperscriptBox["q", "13"], " ", 
       SuperscriptBox["t", "5"]}], "+", 
      RowBox[{
       SuperscriptBox["q", "13"], " ", 
       SuperscriptBox["t", "6"]}], "+", 
      RowBox[{
       SuperscriptBox["q", "17"], " ", 
       SuperscriptBox["t", "7"]}]}]},
    {
     SubscriptBox["v", "0"], 
     RowBox[{"x", "+", 
      SuperscriptBox["x", "3"], "+", 
      RowBox[{"t", " ", 
       SuperscriptBox["x", "3"]}], "+", 
      RowBox[{
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["x", "5"]}], "+", 
      RowBox[{
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["x", "7"]}], "+", 
      RowBox[{
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["x", "7"]}], "+", 
      RowBox[{
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["x", "9"]}], "+", 
      RowBox[{
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["x", "9"]}], "+", 
      RowBox[{
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["x", "11"]}], "+", 
      RowBox[{
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["x", "13"]}], "+", 
      RowBox[{
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["x", "13"]}], "+", 
      RowBox[{
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["x", "17"]}]}]},
    {
     SubscriptBox["v", "1"], 
     RowBox[{"x", "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["x", "3"]}], "+", 
      RowBox[{"3", " ", "t", " ", 
       SuperscriptBox["x", "3"]}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["x", "5"]}], "+", 
      RowBox[{"7", " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["x", "7"]}], "+", 
      RowBox[{"7", " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["x", "7"]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["x", "9"]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["x", "9"]}], "+", 
      RowBox[{"11", " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["x", "11"]}], "+", 
      RowBox[{"13", " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["x", "13"]}], "+", 
      RowBox[{"13", " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["x", "13"]}], "+", 
      RowBox[{"17", " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["x", "17"]}]}]},
    {
     SubscriptBox["v", "2"], 
     RowBox[{
      FractionBox["x", "2"], "+", 
      FractionBox[
       RowBox[{"9", " ", 
        SuperscriptBox["x", "3"]}], "2"], "+", 
      FractionBox[
       RowBox[{"9", " ", "t", " ", 
        SuperscriptBox["x", "3"]}], "2"], "+", 
      FractionBox[
       RowBox[{"25", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["x", "5"]}], "2"], "+", 
      FractionBox[
       RowBox[{"49", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["x", "7"]}], "2"], "+", 
      FractionBox[
       RowBox[{"49", " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["x", "7"]}], "2"], "+", 
      FractionBox[
       RowBox[{"81", " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["x", "9"]}], "2"], "+", 
      FractionBox[
       RowBox[{"81", " ", 
        SuperscriptBox["t", "4"], " ", 
        SuperscriptBox["x", "9"]}], "2"], "+", 
      FractionBox[
       RowBox[{"121", " ", 
        SuperscriptBox["t", "4"], " ", 
        SuperscriptBox["x", "11"]}], "2"], "+", 
      FractionBox[
       RowBox[{"169", " ", 
        SuperscriptBox["t", "5"], " ", 
        SuperscriptBox["x", "13"]}], "2"], "+", 
      FractionBox[
       RowBox[{"169", " ", 
        SuperscriptBox["t", "6"], " ", 
        SuperscriptBox["x", "13"]}], "2"], "+", 
      FractionBox[
       RowBox[{"289", " ", 
        SuperscriptBox["t", "7"], " ", 
        SuperscriptBox["x", "17"]}], "2"]}]},
    {
     SubscriptBox["v", "3"], 
     RowBox[{
      FractionBox["x", "6"], "+", 
      FractionBox[
       RowBox[{"9", " ", 
        SuperscriptBox["x", "3"]}], "2"], "+", 
      FractionBox[
       RowBox[{"9", " ", "t", " ", 
        SuperscriptBox["x", "3"]}], "2"], "+", 
      FractionBox[
       RowBox[{"125", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["x", "5"]}], "6"], "+", 
      FractionBox[
       RowBox[{"343", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["x", "7"]}], "6"], "+", 
      FractionBox[
       RowBox[{"343", " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["x", "7"]}], "6"], "+", 
      FractionBox[
       RowBox[{"243", " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["x", "9"]}], "2"], "+", 
      FractionBox[
       RowBox[{"243", " ", 
        SuperscriptBox["t", "4"], " ", 
        SuperscriptBox["x", "9"]}], "2"], "+", 
      FractionBox[
       RowBox[{"1331", " ", 
        SuperscriptBox["t", "4"], " ", 
        SuperscriptBox["x", "11"]}], "6"], "+", 
      FractionBox[
       RowBox[{"2197", " ", 
        SuperscriptBox["t", "5"], " ", 
        SuperscriptBox["x", "13"]}], "6"], "+", 
      FractionBox[
       RowBox[{"2197", " ", 
        SuperscriptBox["t", "6"], " ", 
        SuperscriptBox["x", "13"]}], "6"], "+", 
      FractionBox[
       RowBox[{"4913", " ", 
        SuperscriptBox["t", "7"], " ", 
        SuperscriptBox["x", "17"]}], "6"]}]},
    {
     SubscriptBox["v", "4"], 
     RowBox[{
      FractionBox["x", "24"], "+", 
      FractionBox[
       RowBox[{"27", " ", 
        SuperscriptBox["x", "3"]}], "8"], "+", 
      FractionBox[
       RowBox[{"27", " ", "t", " ", 
        SuperscriptBox["x", "3"]}], "8"], "+", 
      FractionBox[
       RowBox[{"625", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["x", "5"]}], "24"], "+", 
      FractionBox[
       RowBox[{"2401", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["x", "7"]}], "24"], "+", 
      FractionBox[
       RowBox[{"2401", " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["x", "7"]}], "24"], "+", 
      FractionBox[
       RowBox[{"2187", " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["x", "9"]}], "8"], "+", 
      FractionBox[
       RowBox[{"2187", " ", 
        SuperscriptBox["t", "4"], " ", 
        SuperscriptBox["x", "9"]}], "8"], "+", 
      FractionBox[
       RowBox[{"14641", " ", 
        SuperscriptBox["t", "4"], " ", 
        SuperscriptBox["x", "11"]}], "24"], "+", 
      FractionBox[
       RowBox[{"28561", " ", 
        SuperscriptBox["t", "5"], " ", 
        SuperscriptBox["x", "13"]}], "24"], "+", 
      FractionBox[
       RowBox[{"28561", " ", 
        SuperscriptBox["t", "6"], " ", 
        SuperscriptBox["x", "13"]}], "24"], "+", 
      FractionBox[
       RowBox[{"83521", " ", 
        SuperscriptBox["t", "7"], " ", 
        SuperscriptBox["x", "17"]}], "24"]}]},
    {
     SubscriptBox["v", "5"], 
     RowBox[{
      FractionBox["x", "120"], "+", 
      FractionBox[
       RowBox[{"81", " ", 
        SuperscriptBox["x", "3"]}], "40"], "+", 
      FractionBox[
       RowBox[{"81", " ", "t", " ", 
        SuperscriptBox["x", "3"]}], "40"], "+", 
      FractionBox[
       RowBox[{"625", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["x", "5"]}], "24"], "+", 
      FractionBox[
       RowBox[{"16807", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["x", "7"]}], "120"], "+", 
      FractionBox[
       RowBox[{"16807", " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["x", "7"]}], "120"], "+", 
      FractionBox[
       RowBox[{"19683", " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["x", "9"]}], "40"], "+", 
      FractionBox[
       RowBox[{"19683", " ", 
        SuperscriptBox["t", "4"], " ", 
        SuperscriptBox["x", "9"]}], "40"], "+", 
      FractionBox[
       RowBox[{"161051", " ", 
        SuperscriptBox["t", "4"], " ", 
        SuperscriptBox["x", "11"]}], "120"], "+", 
      FractionBox[
       RowBox[{"371293", " ", 
        SuperscriptBox["t", "5"], " ", 
        SuperscriptBox["x", "13"]}], "120"], "+", 
      FractionBox[
       RowBox[{"371293", " ", 
        SuperscriptBox["t", "6"], " ", 
        SuperscriptBox["x", "13"]}], "120"], "+", 
      FractionBox[
       RowBox[{"1419857", " ", 
        SuperscriptBox["t", "7"], " ", 
        SuperscriptBox["x", "17"]}], "120"]}]}
   },
   AutoDelete->False,
   GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{3.766724721789483*^9},
 CellLabel->"Out[62]=",ExpressionUUID->"6c571925-0b9c-495c-a039-a197600400c3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"maketable", "[", 
  RowBox[{"7", ",", "3"}], "]"}]], "Input",
 CellChangeTimes->{{3.7667247234724283`*^9, 3.76672472388848*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"5aa8b69c-60bb-4db0-8d79-9833bdc95eef"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"Knot\"\>", 
     SubscriptBox["7", "3"]},
    {"Kh", 
     RowBox[{
      FractionBox["1", 
       SuperscriptBox["q", "5"]], "+", 
      FractionBox["1", 
       SuperscriptBox["q", "3"]], "+", 
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["q", "19"], " ", 
        SuperscriptBox["t", "7"]}]], "+", 
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["q", "15"], " ", 
        SuperscriptBox["t", "6"]}]], "+", 
      FractionBox["2", 
       RowBox[{
        SuperscriptBox["q", "15"], " ", 
        SuperscriptBox["t", "5"]}]], "+", 
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["q", "13"], " ", 
        SuperscriptBox["t", "4"]}]], "+", 
      FractionBox["2", 
       RowBox[{
        SuperscriptBox["q", "11"], " ", 
        SuperscriptBox["t", "4"]}]], "+", 
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["q", "11"], " ", 
        SuperscriptBox["t", "3"]}]], "+", 
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["q", "9"], " ", 
        SuperscriptBox["t", "3"]}]], "+", 
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["q", "9"], " ", 
        SuperscriptBox["t", "2"]}]], "+", 
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["q", "7"], " ", 
        SuperscriptBox["t", "2"]}]], "+", 
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["q", "5"], " ", "t"}]]}]},
    {
     SubscriptBox["v", "0"], 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["t", "7"], " ", 
        SuperscriptBox["x", "19"]}]], "+", 
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["t", "6"], " ", 
        SuperscriptBox["x", "15"]}]], "+", 
      FractionBox["2", 
       RowBox[{
        SuperscriptBox["t", "5"], " ", 
        SuperscriptBox["x", "15"]}]], "+", 
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["t", "4"], " ", 
        SuperscriptBox["x", "13"]}]], "+", 
      FractionBox["2", 
       RowBox[{
        SuperscriptBox["t", "4"], " ", 
        SuperscriptBox["x", "11"]}]], "+", 
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["x", "11"]}]], "+", 
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["x", "9"]}]], "+", 
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["x", "9"]}]], "+", 
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["x", "7"]}]], "+", 
      FractionBox["1", 
       SuperscriptBox["x", "5"]], "+", 
      FractionBox["1", 
       RowBox[{"t", " ", 
        SuperscriptBox["x", "5"]}]], "+", 
      FractionBox["1", 
       SuperscriptBox["x", "3"]]}]},
    {
     SubscriptBox["v", "1"], 
     RowBox[{
      RowBox[{"-", 
       FractionBox["19", 
        RowBox[{
         SuperscriptBox["t", "7"], " ", 
         SuperscriptBox["x", "19"]}]]}], "-", 
      FractionBox["15", 
       RowBox[{
        SuperscriptBox["t", "6"], " ", 
        SuperscriptBox["x", "15"]}]], "-", 
      FractionBox["30", 
       RowBox[{
        SuperscriptBox["t", "5"], " ", 
        SuperscriptBox["x", "15"]}]], "-", 
      FractionBox["13", 
       RowBox[{
        SuperscriptBox["t", "4"], " ", 
        SuperscriptBox["x", "13"]}]], "-", 
      FractionBox["22", 
       RowBox[{
        SuperscriptBox["t", "4"], " ", 
        SuperscriptBox["x", "11"]}]], "-", 
      FractionBox["11", 
       RowBox[{
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["x", "11"]}]], "-", 
      FractionBox["9", 
       RowBox[{
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["x", "9"]}]], "-", 
      FractionBox["9", 
       RowBox[{
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["x", "9"]}]], "-", 
      FractionBox["7", 
       RowBox[{
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["x", "7"]}]], "-", 
      FractionBox["5", 
       SuperscriptBox["x", "5"]], "-", 
      FractionBox["5", 
       RowBox[{"t", " ", 
        SuperscriptBox["x", "5"]}]], "-", 
      FractionBox["3", 
       SuperscriptBox["x", "3"]]}]},
    {
     SubscriptBox["v", "2"], 
     RowBox[{
      FractionBox["361", 
       RowBox[{"2", " ", 
        SuperscriptBox["t", "7"], " ", 
        SuperscriptBox["x", "19"]}]], "+", 
      FractionBox["225", 
       RowBox[{"2", " ", 
        SuperscriptBox["t", "6"], " ", 
        SuperscriptBox["x", "15"]}]], "+", 
      FractionBox["225", 
       RowBox[{
        SuperscriptBox["t", "5"], " ", 
        SuperscriptBox["x", "15"]}]], "+", 
      FractionBox["169", 
       RowBox[{"2", " ", 
        SuperscriptBox["t", "4"], " ", 
        SuperscriptBox["x", "13"]}]], "+", 
      FractionBox["121", 
       RowBox[{
        SuperscriptBox["t", "4"], " ", 
        SuperscriptBox["x", "11"]}]], "+", 
      FractionBox["121", 
       RowBox[{"2", " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["x", "11"]}]], "+", 
      FractionBox["81", 
       RowBox[{"2", " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["x", "9"]}]], "+", 
      FractionBox["81", 
       RowBox[{"2", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["x", "9"]}]], "+", 
      FractionBox["49", 
       RowBox[{"2", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["x", "7"]}]], "+", 
      FractionBox["25", 
       RowBox[{"2", " ", 
        SuperscriptBox["x", "5"]}]], "+", 
      FractionBox["25", 
       RowBox[{"2", " ", "t", " ", 
        SuperscriptBox["x", "5"]}]], "+", 
      FractionBox["9", 
       RowBox[{"2", " ", 
        SuperscriptBox["x", "3"]}]]}]},
    {
     SubscriptBox["v", "3"], 
     RowBox[{
      RowBox[{"-", 
       FractionBox["6859", 
        RowBox[{"6", " ", 
         SuperscriptBox["t", "7"], " ", 
         SuperscriptBox["x", "19"]}]]}], "-", 
      FractionBox["1125", 
       RowBox[{"2", " ", 
        SuperscriptBox["t", "6"], " ", 
        SuperscriptBox["x", "15"]}]], "-", 
      FractionBox["1125", 
       RowBox[{
        SuperscriptBox["t", "5"], " ", 
        SuperscriptBox["x", "15"]}]], "-", 
      FractionBox["2197", 
       RowBox[{"6", " ", 
        SuperscriptBox["t", "4"], " ", 
        SuperscriptBox["x", "13"]}]], "-", 
      FractionBox["1331", 
       RowBox[{"3", " ", 
        SuperscriptBox["t", "4"], " ", 
        SuperscriptBox["x", "11"]}]], "-", 
      FractionBox["1331", 
       RowBox[{"6", " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["x", "11"]}]], "-", 
      FractionBox["243", 
       RowBox[{"2", " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["x", "9"]}]], "-", 
      FractionBox["243", 
       RowBox[{"2", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["x", "9"]}]], "-", 
      FractionBox["343", 
       RowBox[{"6", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["x", "7"]}]], "-", 
      FractionBox["125", 
       RowBox[{"6", " ", 
        SuperscriptBox["x", "5"]}]], "-", 
      FractionBox["125", 
       RowBox[{"6", " ", "t", " ", 
        SuperscriptBox["x", "5"]}]], "-", 
      FractionBox["9", 
       RowBox[{"2", " ", 
        SuperscriptBox["x", "3"]}]]}]},
    {
     SubscriptBox["v", "4"], 
     RowBox[{
      FractionBox["130321", 
       RowBox[{"24", " ", 
        SuperscriptBox["t", "7"], " ", 
        SuperscriptBox["x", "19"]}]], "+", 
      FractionBox["16875", 
       RowBox[{"8", " ", 
        SuperscriptBox["t", "6"], " ", 
        SuperscriptBox["x", "15"]}]], "+", 
      FractionBox["16875", 
       RowBox[{"4", " ", 
        SuperscriptBox["t", "5"], " ", 
        SuperscriptBox["x", "15"]}]], "+", 
      FractionBox["28561", 
       RowBox[{"24", " ", 
        SuperscriptBox["t", "4"], " ", 
        SuperscriptBox["x", "13"]}]], "+", 
      FractionBox["14641", 
       RowBox[{"12", " ", 
        SuperscriptBox["t", "4"], " ", 
        SuperscriptBox["x", "11"]}]], "+", 
      FractionBox["14641", 
       RowBox[{"24", " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["x", "11"]}]], "+", 
      FractionBox["2187", 
       RowBox[{"8", " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["x", "9"]}]], "+", 
      FractionBox["2187", 
       RowBox[{"8", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["x", "9"]}]], "+", 
      FractionBox["2401", 
       RowBox[{"24", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["x", "7"]}]], "+", 
      FractionBox["625", 
       RowBox[{"24", " ", 
        SuperscriptBox["x", "5"]}]], "+", 
      FractionBox["625", 
       RowBox[{"24", " ", "t", " ", 
        SuperscriptBox["x", "5"]}]], "+", 
      FractionBox["27", 
       RowBox[{"8", " ", 
        SuperscriptBox["x", "3"]}]]}]},
    {
     SubscriptBox["v", "5"], 
     RowBox[{
      RowBox[{"-", 
       FractionBox["2476099", 
        RowBox[{"120", " ", 
         SuperscriptBox["t", "7"], " ", 
         SuperscriptBox["x", "19"]}]]}], "-", 
      FractionBox["50625", 
       RowBox[{"8", " ", 
        SuperscriptBox["t", "6"], " ", 
        SuperscriptBox["x", "15"]}]], "-", 
      FractionBox["50625", 
       RowBox[{"4", " ", 
        SuperscriptBox["t", "5"], " ", 
        SuperscriptBox["x", "15"]}]], "-", 
      FractionBox["371293", 
       RowBox[{"120", " ", 
        SuperscriptBox["t", "4"], " ", 
        SuperscriptBox["x", "13"]}]], "-", 
      FractionBox["161051", 
       RowBox[{"60", " ", 
        SuperscriptBox["t", "4"], " ", 
        SuperscriptBox["x", "11"]}]], "-", 
      FractionBox["161051", 
       RowBox[{"120", " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["x", "11"]}]], "-", 
      FractionBox["19683", 
       RowBox[{"40", " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["x", "9"]}]], "-", 
      FractionBox["19683", 
       RowBox[{"40", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["x", "9"]}]], "-", 
      FractionBox["16807", 
       RowBox[{"120", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["x", "7"]}]], "-", 
      FractionBox["625", 
       RowBox[{"24", " ", 
        SuperscriptBox["x", "5"]}]], "-", 
      FractionBox["625", 
       RowBox[{"24", " ", "t", " ", 
        SuperscriptBox["x", "5"]}]], "-", 
      FractionBox["81", 
       RowBox[{"40", " ", 
        SuperscriptBox["x", "3"]}]]}]}
   },
   AutoDelete->False,
   GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{3.7667247242949867`*^9},
 CellLabel->"Out[63]=",ExpressionUUID->"1a23dfa6-b895-45c6-9f4d-99c960dcfac0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"maketable", "[", 
  RowBox[{"7", ",", "4"}], "]"}]], "Input",
 CellChangeTimes->{{3.7667247249762583`*^9, 3.7667247266161203`*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"53d16a5a-e952-4345-9d2e-c58d86603704"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"Knot\"\>", 
     SubscriptBox["7", "4"]},
    {"Kh", 
     RowBox[{
      FractionBox["1", 
       SuperscriptBox["q", "3"]], "+", 
      FractionBox["1", "q"], "+", 
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["q", "17"], " ", 
        SuperscriptBox["t", "7"]}]], "+", 
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["q", "13"], " ", 
        SuperscriptBox["t", "6"]}]], "+", 
      FractionBox["2", 
       RowBox[{
        SuperscriptBox["q", "13"], " ", 
        SuperscriptBox["t", "5"]}]], "+", 
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["q", "11"], " ", 
        SuperscriptBox["t", "4"]}]], "+", 
      FractionBox["2", 
       RowBox[{
        SuperscriptBox["q", "9"], " ", 
        SuperscriptBox["t", "4"]}]], "+", 
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["q", "9"], " ", 
        SuperscriptBox["t", "3"]}]], "+", 
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["q", "7"], " ", 
        SuperscriptBox["t", "3"]}]], "+", 
      FractionBox["2", 
       RowBox[{
        SuperscriptBox["q", "7"], " ", 
        SuperscriptBox["t", "2"]}]], "+", 
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["q", "5"], " ", 
        SuperscriptBox["t", "2"]}]], "+", 
      FractionBox["2", 
       RowBox[{
        SuperscriptBox["q", "3"], " ", "t"}]]}]},
    {
     SubscriptBox["v", "0"], 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["t", "7"], " ", 
        SuperscriptBox["x", "17"]}]], "+", 
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["t", "6"], " ", 
        SuperscriptBox["x", "13"]}]], "+", 
      FractionBox["2", 
       RowBox[{
        SuperscriptBox["t", "5"], " ", 
        SuperscriptBox["x", "13"]}]], "+", 
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["t", "4"], " ", 
        SuperscriptBox["x", "11"]}]], "+", 
      FractionBox["2", 
       RowBox[{
        SuperscriptBox["t", "4"], " ", 
        SuperscriptBox["x", "9"]}]], "+", 
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["x", "9"]}]], "+", 
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["x", "7"]}]], "+", 
      FractionBox["2", 
       RowBox[{
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["x", "7"]}]], "+", 
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["x", "5"]}]], "+", 
      FractionBox["1", 
       SuperscriptBox["x", "3"]], "+", 
      FractionBox["2", 
       RowBox[{"t", " ", 
        SuperscriptBox["x", "3"]}]], "+", 
      FractionBox["1", "x"]}]},
    {
     SubscriptBox["v", "1"], 
     RowBox[{
      RowBox[{"-", 
       FractionBox["17", 
        RowBox[{
         SuperscriptBox["t", "7"], " ", 
         SuperscriptBox["x", "17"]}]]}], "-", 
      FractionBox["13", 
       RowBox[{
        SuperscriptBox["t", "6"], " ", 
        SuperscriptBox["x", "13"]}]], "-", 
      FractionBox["26", 
       RowBox[{
        SuperscriptBox["t", "5"], " ", 
        SuperscriptBox["x", "13"]}]], "-", 
      FractionBox["11", 
       RowBox[{
        SuperscriptBox["t", "4"], " ", 
        SuperscriptBox["x", "11"]}]], "-", 
      FractionBox["18", 
       RowBox[{
        SuperscriptBox["t", "4"], " ", 
        SuperscriptBox["x", "9"]}]], "-", 
      FractionBox["9", 
       RowBox[{
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["x", "9"]}]], "-", 
      FractionBox["7", 
       RowBox[{
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["x", "7"]}]], "-", 
      FractionBox["14", 
       RowBox[{
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["x", "7"]}]], "-", 
      FractionBox["5", 
       RowBox[{
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["x", "5"]}]], "-", 
      FractionBox["3", 
       SuperscriptBox["x", "3"]], "-", 
      FractionBox["6", 
       RowBox[{"t", " ", 
        SuperscriptBox["x", "3"]}]], "-", 
      FractionBox["1", "x"]}]},
    {
     SubscriptBox["v", "2"], 
     RowBox[{
      FractionBox["289", 
       RowBox[{"2", " ", 
        SuperscriptBox["t", "7"], " ", 
        SuperscriptBox["x", "17"]}]], "+", 
      FractionBox["169", 
       RowBox[{"2", " ", 
        SuperscriptBox["t", "6"], " ", 
        SuperscriptBox["x", "13"]}]], "+", 
      FractionBox["169", 
       RowBox[{
        SuperscriptBox["t", "5"], " ", 
        SuperscriptBox["x", "13"]}]], "+", 
      FractionBox["121", 
       RowBox[{"2", " ", 
        SuperscriptBox["t", "4"], " ", 
        SuperscriptBox["x", "11"]}]], "+", 
      FractionBox["81", 
       RowBox[{
        SuperscriptBox["t", "4"], " ", 
        SuperscriptBox["x", "9"]}]], "+", 
      FractionBox["81", 
       RowBox[{"2", " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["x", "9"]}]], "+", 
      FractionBox["49", 
       RowBox[{"2", " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["x", "7"]}]], "+", 
      FractionBox["49", 
       RowBox[{
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["x", "7"]}]], "+", 
      FractionBox["25", 
       RowBox[{"2", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["x", "5"]}]], "+", 
      FractionBox["9", 
       RowBox[{"2", " ", 
        SuperscriptBox["x", "3"]}]], "+", 
      FractionBox["9", 
       RowBox[{"t", " ", 
        SuperscriptBox["x", "3"]}]], "+", 
      FractionBox["1", 
       RowBox[{"2", " ", "x"}]]}]},
    {
     SubscriptBox["v", "3"], 
     RowBox[{
      RowBox[{"-", 
       FractionBox["4913", 
        RowBox[{"6", " ", 
         SuperscriptBox["t", "7"], " ", 
         SuperscriptBox["x", "17"]}]]}], "-", 
      FractionBox["2197", 
       RowBox[{"6", " ", 
        SuperscriptBox["t", "6"], " ", 
        SuperscriptBox["x", "13"]}]], "-", 
      FractionBox["2197", 
       RowBox[{"3", " ", 
        SuperscriptBox["t", "5"], " ", 
        SuperscriptBox["x", "13"]}]], "-", 
      FractionBox["1331", 
       RowBox[{"6", " ", 
        SuperscriptBox["t", "4"], " ", 
        SuperscriptBox["x", "11"]}]], "-", 
      FractionBox["243", 
       RowBox[{
        SuperscriptBox["t", "4"], " ", 
        SuperscriptBox["x", "9"]}]], "-", 
      FractionBox["243", 
       RowBox[{"2", " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["x", "9"]}]], "-", 
      FractionBox["343", 
       RowBox[{"6", " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["x", "7"]}]], "-", 
      FractionBox["343", 
       RowBox[{"3", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["x", "7"]}]], "-", 
      FractionBox["125", 
       RowBox[{"6", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["x", "5"]}]], "-", 
      FractionBox["9", 
       RowBox[{"2", " ", 
        SuperscriptBox["x", "3"]}]], "-", 
      FractionBox["9", 
       RowBox[{"t", " ", 
        SuperscriptBox["x", "3"]}]], "-", 
      FractionBox["1", 
       RowBox[{"6", " ", "x"}]]}]},
    {
     SubscriptBox["v", "4"], 
     RowBox[{
      FractionBox["83521", 
       RowBox[{"24", " ", 
        SuperscriptBox["t", "7"], " ", 
        SuperscriptBox["x", "17"]}]], "+", 
      FractionBox["28561", 
       RowBox[{"24", " ", 
        SuperscriptBox["t", "6"], " ", 
        SuperscriptBox["x", "13"]}]], "+", 
      FractionBox["28561", 
       RowBox[{"12", " ", 
        SuperscriptBox["t", "5"], " ", 
        SuperscriptBox["x", "13"]}]], "+", 
      FractionBox["14641", 
       RowBox[{"24", " ", 
        SuperscriptBox["t", "4"], " ", 
        SuperscriptBox["x", "11"]}]], "+", 
      FractionBox["2187", 
       RowBox[{"4", " ", 
        SuperscriptBox["t", "4"], " ", 
        SuperscriptBox["x", "9"]}]], "+", 
      FractionBox["2187", 
       RowBox[{"8", " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["x", "9"]}]], "+", 
      FractionBox["2401", 
       RowBox[{"24", " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["x", "7"]}]], "+", 
      FractionBox["2401", 
       RowBox[{"12", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["x", "7"]}]], "+", 
      FractionBox["625", 
       RowBox[{"24", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["x", "5"]}]], "+", 
      FractionBox["27", 
       RowBox[{"8", " ", 
        SuperscriptBox["x", "3"]}]], "+", 
      FractionBox["27", 
       RowBox[{"4", " ", "t", " ", 
        SuperscriptBox["x", "3"]}]], "+", 
      FractionBox["1", 
       RowBox[{"24", " ", "x"}]]}]},
    {
     SubscriptBox["v", "5"], 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1419857", 
        RowBox[{"120", " ", 
         SuperscriptBox["t", "7"], " ", 
         SuperscriptBox["x", "17"]}]]}], "-", 
      FractionBox["371293", 
       RowBox[{"120", " ", 
        SuperscriptBox["t", "6"], " ", 
        SuperscriptBox["x", "13"]}]], "-", 
      FractionBox["371293", 
       RowBox[{"60", " ", 
        SuperscriptBox["t", "5"], " ", 
        SuperscriptBox["x", "13"]}]], "-", 
      FractionBox["161051", 
       RowBox[{"120", " ", 
        SuperscriptBox["t", "4"], " ", 
        SuperscriptBox["x", "11"]}]], "-", 
      FractionBox["19683", 
       RowBox[{"20", " ", 
        SuperscriptBox["t", "4"], " ", 
        SuperscriptBox["x", "9"]}]], "-", 
      FractionBox["19683", 
       RowBox[{"40", " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["x", "9"]}]], "-", 
      FractionBox["16807", 
       RowBox[{"120", " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["x", "7"]}]], "-", 
      FractionBox["16807", 
       RowBox[{"60", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["x", "7"]}]], "-", 
      FractionBox["625", 
       RowBox[{"24", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["x", "5"]}]], "-", 
      FractionBox["81", 
       RowBox[{"40", " ", 
        SuperscriptBox["x", "3"]}]], "-", 
      FractionBox["81", 
       RowBox[{"20", " ", "t", " ", 
        SuperscriptBox["x", "3"]}]], "-", 
      FractionBox["1", 
       RowBox[{"120", " ", "x"}]]}]}
   },
   AutoDelete->False,
   GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{3.766724726894042*^9},
 CellLabel->"Out[64]=",ExpressionUUID->"434a94f0-bbe9-4455-8dd0-73e4d645b978"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"maketable", "[", 
  RowBox[{"7", ",", "5"}], "]"}]], "Input",
 CellChangeTimes->{{3.766724727521921*^9, 3.766724729199986*^9}},
 CellLabel->"In[65]:=",ExpressionUUID->"1bdd3210-e8ce-43fd-9b88-21673aeade9f"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"Knot\"\>", 
     SubscriptBox["7", "5"]},
    {"Kh", 
     RowBox[{
      SuperscriptBox["q", "3"], "+", 
      SuperscriptBox["q", "5"], "+", 
      RowBox[{
       SuperscriptBox["q", "5"], " ", "t"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "7"], " ", 
       SuperscriptBox["t", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["q", "9"], " ", 
       SuperscriptBox["t", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["q", "9"], " ", 
       SuperscriptBox["t", "3"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "11"], " ", 
       SuperscriptBox["t", "3"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "11"], " ", 
       SuperscriptBox["t", "4"]}], "+", 
      RowBox[{
       SuperscriptBox["q", "13"], " ", 
       SuperscriptBox["t", "4"]}], "+", 
      RowBox[{
       SuperscriptBox["q", "13"], " ", 
       SuperscriptBox["t", "5"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "15"], " ", 
       SuperscriptBox["t", "5"]}], "+", 
      RowBox[{
       SuperscriptBox["q", "15"], " ", 
       SuperscriptBox["t", "6"]}], "+", 
      RowBox[{
       SuperscriptBox["q", "17"], " ", 
       SuperscriptBox["t", "6"]}], "+", 
      RowBox[{
       SuperscriptBox["q", "19"], " ", 
       SuperscriptBox["t", "7"]}]}]},
    {
     SubscriptBox["v", "0"], 
     RowBox[{
      SuperscriptBox["x", "3"], "+", 
      SuperscriptBox["x", "5"], "+", 
      RowBox[{"t", " ", 
       SuperscriptBox["x", "5"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["x", "7"]}], "+", 
      RowBox[{
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["x", "9"]}], "+", 
      RowBox[{
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["x", "9"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["x", "11"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["x", "11"]}], "+", 
      RowBox[{
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["x", "13"]}], "+", 
      RowBox[{
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["x", "13"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["x", "15"]}], "+", 
      RowBox[{
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["x", "15"]}], "+", 
      RowBox[{
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["x", "17"]}], "+", 
      RowBox[{
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["x", "19"]}]}]},
    {
     SubscriptBox["v", "1"], 
     RowBox[{
      RowBox[{"3", " ", 
       SuperscriptBox["x", "3"]}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["x", "5"]}], "+", 
      RowBox[{"5", " ", "t", " ", 
       SuperscriptBox["x", "5"]}], "+", 
      RowBox[{"14", " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["x", "7"]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["x", "9"]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["x", "9"]}], "+", 
      RowBox[{"22", " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["x", "11"]}], "+", 
      RowBox[{"22", " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["x", "11"]}], "+", 
      RowBox[{"13", " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["x", "13"]}], "+", 
      RowBox[{"13", " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["x", "13"]}], "+", 
      RowBox[{"30", " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["x", "15"]}], "+", 
      RowBox[{"15", " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["x", "15"]}], "+", 
      RowBox[{"17", " ", 
       SuperscriptBox["t", "6"], " ", 
       SuperscriptBox["x", "17"]}], "+", 
      RowBox[{"19", " ", 
       SuperscriptBox["t", "7"], " ", 
       SuperscriptBox["x", "19"]}]}]},
    {
     SubscriptBox["v", "2"], 
     RowBox[{
      FractionBox[
       RowBox[{"9", " ", 
        SuperscriptBox["x", "3"]}], "2"], "+", 
      FractionBox[
       RowBox[{"25", " ", 
        SuperscriptBox["x", "5"]}], "2"], "+", 
      FractionBox[
       RowBox[{"25", " ", "t", " ", 
        SuperscriptBox["x", "5"]}], "2"], "+", 
      RowBox[{"49", " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["x", "7"]}], "+", 
      FractionBox[
       RowBox[{"81", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["x", "9"]}], "2"], "+", 
      FractionBox[
       RowBox[{"81", " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["x", "9"]}], "2"], "+", 
      RowBox[{"121", " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["x", "11"]}], "+", 
      RowBox[{"121", " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["x", "11"]}], "+", 
      FractionBox[
       RowBox[{"169", " ", 
        SuperscriptBox["t", "4"], " ", 
        SuperscriptBox["x", "13"]}], "2"], "+", 
      FractionBox[
       RowBox[{"169", " ", 
        SuperscriptBox["t", "5"], " ", 
        SuperscriptBox["x", "13"]}], "2"], "+", 
      RowBox[{"225", " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["x", "15"]}], "+", 
      FractionBox[
       RowBox[{"225", " ", 
        SuperscriptBox["t", "6"], " ", 
        SuperscriptBox["x", "15"]}], "2"], "+", 
      FractionBox[
       RowBox[{"289", " ", 
        SuperscriptBox["t", "6"], " ", 
        SuperscriptBox["x", "17"]}], "2"], "+", 
      FractionBox[
       RowBox[{"361", " ", 
        SuperscriptBox["t", "7"], " ", 
        SuperscriptBox["x", "19"]}], "2"]}]},
    {
     SubscriptBox["v", "3"], 
     RowBox[{
      FractionBox[
       RowBox[{"9", " ", 
        SuperscriptBox["x", "3"]}], "2"], "+", 
      FractionBox[
       RowBox[{"125", " ", 
        SuperscriptBox["x", "5"]}], "6"], "+", 
      FractionBox[
       RowBox[{"125", " ", "t", " ", 
        SuperscriptBox["x", "5"]}], "6"], "+", 
      FractionBox[
       RowBox[{"343", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["x", "7"]}], "3"], "+", 
      FractionBox[
       RowBox[{"243", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["x", "9"]}], "2"], "+", 
      FractionBox[
       RowBox[{"243", " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["x", "9"]}], "2"], "+", 
      FractionBox[
       RowBox[{"1331", " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["x", "11"]}], "3"], "+", 
      FractionBox[
       RowBox[{"1331", " ", 
        SuperscriptBox["t", "4"], " ", 
        SuperscriptBox["x", "11"]}], "3"], "+", 
      FractionBox[
       RowBox[{"2197", " ", 
        SuperscriptBox["t", "4"], " ", 
        SuperscriptBox["x", "13"]}], "6"], "+", 
      FractionBox[
       RowBox[{"2197", " ", 
        SuperscriptBox["t", "5"], " ", 
        SuperscriptBox["x", "13"]}], "6"], "+", 
      RowBox[{"1125", " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["x", "15"]}], "+", 
      FractionBox[
       RowBox[{"1125", " ", 
        SuperscriptBox["t", "6"], " ", 
        SuperscriptBox["x", "15"]}], "2"], "+", 
      FractionBox[
       RowBox[{"4913", " ", 
        SuperscriptBox["t", "6"], " ", 
        SuperscriptBox["x", "17"]}], "6"], "+", 
      FractionBox[
       RowBox[{"6859", " ", 
        SuperscriptBox["t", "7"], " ", 
        SuperscriptBox["x", "19"]}], "6"]}]},
    {
     SubscriptBox["v", "4"], 
     RowBox[{
      FractionBox[
       RowBox[{"27", " ", 
        SuperscriptBox["x", "3"]}], "8"], "+", 
      FractionBox[
       RowBox[{"625", " ", 
        SuperscriptBox["x", "5"]}], "24"], "+", 
      FractionBox[
       RowBox[{"625", " ", "t", " ", 
        SuperscriptBox["x", "5"]}], "24"], "+", 
      FractionBox[
       RowBox[{"2401", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["x", "7"]}], "12"], "+", 
      FractionBox[
       RowBox[{"2187", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["x", "9"]}], "8"], "+", 
      FractionBox[
       RowBox[{"2187", " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["x", "9"]}], "8"], "+", 
      FractionBox[
       RowBox[{"14641", " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["x", "11"]}], "12"], "+", 
      FractionBox[
       RowBox[{"14641", " ", 
        SuperscriptBox["t", "4"], " ", 
        SuperscriptBox["x", "11"]}], "12"], "+", 
      FractionBox[
       RowBox[{"28561", " ", 
        SuperscriptBox["t", "4"], " ", 
        SuperscriptBox["x", "13"]}], "24"], "+", 
      FractionBox[
       RowBox[{"28561", " ", 
        SuperscriptBox["t", "5"], " ", 
        SuperscriptBox["x", "13"]}], "24"], "+", 
      FractionBox[
       RowBox[{"16875", " ", 
        SuperscriptBox["t", "5"], " ", 
        SuperscriptBox["x", "15"]}], "4"], "+", 
      FractionBox[
       RowBox[{"16875", " ", 
        SuperscriptBox["t", "6"], " ", 
        SuperscriptBox["x", "15"]}], "8"], "+", 
      FractionBox[
       RowBox[{"83521", " ", 
        SuperscriptBox["t", "6"], " ", 
        SuperscriptBox["x", "17"]}], "24"], "+", 
      FractionBox[
       RowBox[{"130321", " ", 
        SuperscriptBox["t", "7"], " ", 
        SuperscriptBox["x", "19"]}], "24"]}]},
    {
     SubscriptBox["v", "5"], 
     RowBox[{
      FractionBox[
       RowBox[{"81", " ", 
        SuperscriptBox["x", "3"]}], "40"], "+", 
      FractionBox[
       RowBox[{"625", " ", 
        SuperscriptBox["x", "5"]}], "24"], "+", 
      FractionBox[
       RowBox[{"625", " ", "t", " ", 
        SuperscriptBox["x", "5"]}], "24"], "+", 
      FractionBox[
       RowBox[{"16807", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["x", "7"]}], "60"], "+", 
      FractionBox[
       RowBox[{"19683", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["x", "9"]}], "40"], "+", 
      FractionBox[
       RowBox[{"19683", " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["x", "9"]}], "40"], "+", 
      FractionBox[
       RowBox[{"161051", " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["x", "11"]}], "60"], "+", 
      FractionBox[
       RowBox[{"161051", " ", 
        SuperscriptBox["t", "4"], " ", 
        SuperscriptBox["x", "11"]}], "60"], "+", 
      FractionBox[
       RowBox[{"371293", " ", 
        SuperscriptBox["t", "4"], " ", 
        SuperscriptBox["x", "13"]}], "120"], "+", 
      FractionBox[
       RowBox[{"371293", " ", 
        SuperscriptBox["t", "5"], " ", 
        SuperscriptBox["x", "13"]}], "120"], "+", 
      FractionBox[
       RowBox[{"50625", " ", 
        SuperscriptBox["t", "5"], " ", 
        SuperscriptBox["x", "15"]}], "4"], "+", 
      FractionBox[
       RowBox[{"50625", " ", 
        SuperscriptBox["t", "6"], " ", 
        SuperscriptBox["x", "15"]}], "8"], "+", 
      FractionBox[
       RowBox[{"1419857", " ", 
        SuperscriptBox["t", "6"], " ", 
        SuperscriptBox["x", "17"]}], "120"], "+", 
      FractionBox[
       RowBox[{"2476099", " ", 
        SuperscriptBox["t", "7"], " ", 
        SuperscriptBox["x", "19"]}], "120"]}]}
   },
   AutoDelete->False,
   GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{3.766724729504566*^9},
 CellLabel->"Out[65]=",ExpressionUUID->"dc6f1429-d9c9-48cf-9bab-b8ca02b01f2d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"maketable", "[", 
  RowBox[{"7", ",", "6"}], "]"}]], "Input",
 CellChangeTimes->{{3.7667247303431253`*^9, 3.766724732304077*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"f29570a4-876f-4dbc-a087-367331269ad9"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"Knot\"\>", 
     SubscriptBox["7", "6"]},
    {"Kh", 
     RowBox[{
      RowBox[{"2", " ", "q"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "3"]}], "+", 
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["q", "3"], " ", 
        SuperscriptBox["t", "2"]}]], "+", 
      FractionBox["1", 
       RowBox[{"q", " ", "t"}]], "+", 
      FractionBox["q", "t"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "3"], " ", "t"}], "+", 
      RowBox[{
       SuperscriptBox["q", "5"], " ", "t"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "5"], " ", 
       SuperscriptBox["t", "2"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "7"], " ", 
       SuperscriptBox["t", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["q", "7"], " ", 
       SuperscriptBox["t", "3"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "9"], " ", 
       SuperscriptBox["t", "3"]}], "+", 
      RowBox[{
       SuperscriptBox["q", "9"], " ", 
       SuperscriptBox["t", "4"]}], "+", 
      RowBox[{
       SuperscriptBox["q", "11"], " ", 
       SuperscriptBox["t", "4"]}], "+", 
      RowBox[{
       SuperscriptBox["q", "13"], " ", 
       SuperscriptBox["t", "5"]}]}]},
    {
     SubscriptBox["v", "0"], 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["x", "3"]}]], "+", 
      FractionBox["1", 
       RowBox[{"t", " ", "x"}]], "+", 
      RowBox[{"2", " ", "x"}], "+", 
      FractionBox["x", "t"], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["x", "3"]}], "+", 
      RowBox[{"2", " ", "t", " ", 
       SuperscriptBox["x", "3"]}], "+", 
      RowBox[{"t", " ", 
       SuperscriptBox["x", "5"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["x", "5"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["x", "7"]}], "+", 
      RowBox[{
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["x", "7"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["x", "9"]}], "+", 
      RowBox[{
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["x", "9"]}], "+", 
      RowBox[{
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["x", "11"]}], "+", 
      RowBox[{
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["x", "13"]}]}]},
    {
     SubscriptBox["v", "1"], 
     RowBox[{
      RowBox[{"-", 
       FractionBox["3", 
        RowBox[{
         SuperscriptBox["t", "2"], " ", 
         SuperscriptBox["x", "3"]}]]}], "-", 
      FractionBox["1", 
       RowBox[{"t", " ", "x"}]], "+", 
      RowBox[{"2", " ", "x"}], "+", 
      FractionBox["x", "t"], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["x", "3"]}], "+", 
      RowBox[{"6", " ", "t", " ", 
       SuperscriptBox["x", "3"]}], "+", 
      RowBox[{"5", " ", "t", " ", 
       SuperscriptBox["x", "5"]}], "+", 
      RowBox[{"10", " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["x", "5"]}], "+", 
      RowBox[{"14", " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["x", "7"]}], "+", 
      RowBox[{"7", " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["x", "7"]}], "+", 
      RowBox[{"18", " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["x", "9"]}], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["x", "9"]}], "+", 
      RowBox[{"11", " ", 
       SuperscriptBox["t", "4"], " ", 
       SuperscriptBox["x", "11"]}], "+", 
      RowBox[{"13", " ", 
       SuperscriptBox["t", "5"], " ", 
       SuperscriptBox["x", "13"]}]}]},
    {
     SubscriptBox["v", "2"], 
     RowBox[{
      FractionBox["9", 
       RowBox[{"2", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["x", "3"]}]], "+", 
      FractionBox["1", 
       RowBox[{"2", " ", "t", " ", "x"}]], "+", "x", "+", 
      FractionBox["x", 
       RowBox[{"2", " ", "t"}]], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["x", "3"]}], "+", 
      RowBox[{"9", " ", "t", " ", 
       SuperscriptBox["x", "3"]}], "+", 
      FractionBox[
       RowBox[{"25", " ", "t", " ", 
        SuperscriptBox["x", "5"]}], "2"], "+", 
      RowBox[{"25", " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["x", "5"]}], "+", 
      RowBox[{"49", " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["x", "7"]}], "+", 
      FractionBox[
       RowBox[{"49", " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["x", "7"]}], "2"], "+", 
      RowBox[{"81", " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["x", "9"]}], "+", 
      FractionBox[
       RowBox[{"81", " ", 
        SuperscriptBox["t", "4"], " ", 
        SuperscriptBox["x", "9"]}], "2"], "+", 
      FractionBox[
       RowBox[{"121", " ", 
        SuperscriptBox["t", "4"], " ", 
        SuperscriptBox["x", "11"]}], "2"], "+", 
      FractionBox[
       RowBox[{"169", " ", 
        SuperscriptBox["t", "5"], " ", 
        SuperscriptBox["x", "13"]}], "2"]}]},
    {
     SubscriptBox["v", "3"], 
     RowBox[{
      RowBox[{"-", 
       FractionBox["9", 
        RowBox[{"2", " ", 
         SuperscriptBox["t", "2"], " ", 
         SuperscriptBox["x", "3"]}]]}], "-", 
      FractionBox["1", 
       RowBox[{"6", " ", "t", " ", "x"}]], "+", 
      FractionBox["x", "3"], "+", 
      FractionBox["x", 
       RowBox[{"6", " ", "t"}]], "+", 
      RowBox[{"9", " ", 
       SuperscriptBox["x", "3"]}], "+", 
      RowBox[{"9", " ", "t", " ", 
       SuperscriptBox["x", "3"]}], "+", 
      FractionBox[
       RowBox[{"125", " ", "t", " ", 
        SuperscriptBox["x", "5"]}], "6"], "+", 
      FractionBox[
       RowBox[{"125", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["x", "5"]}], "3"], "+", 
      FractionBox[
       RowBox[{"343", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["x", "7"]}], "3"], "+", 
      FractionBox[
       RowBox[{"343", " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["x", "7"]}], "6"], "+", 
      RowBox[{"243", " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["x", "9"]}], "+", 
      FractionBox[
       RowBox[{"243", " ", 
        SuperscriptBox["t", "4"], " ", 
        SuperscriptBox["x", "9"]}], "2"], "+", 
      FractionBox[
       RowBox[{"1331", " ", 
        SuperscriptBox["t", "4"], " ", 
        SuperscriptBox["x", "11"]}], "6"], "+", 
      FractionBox[
       RowBox[{"2197", " ", 
        SuperscriptBox["t", "5"], " ", 
        SuperscriptBox["x", "13"]}], "6"]}]},
    {
     SubscriptBox["v", "4"], 
     RowBox[{
      FractionBox["27", 
       RowBox[{"8", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["x", "3"]}]], "+", 
      FractionBox["1", 
       RowBox[{"24", " ", "t", " ", "x"}]], "+", 
      FractionBox["x", "12"], "+", 
      FractionBox["x", 
       RowBox[{"24", " ", "t"}]], "+", 
      FractionBox[
       RowBox[{"27", " ", 
        SuperscriptBox["x", "3"]}], "4"], "+", 
      FractionBox[
       RowBox[{"27", " ", "t", " ", 
        SuperscriptBox["x", "3"]}], "4"], "+", 
      FractionBox[
       RowBox[{"625", " ", "t", " ", 
        SuperscriptBox["x", "5"]}], "24"], "+", 
      FractionBox[
       RowBox[{"625", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["x", "5"]}], "12"], "+", 
      FractionBox[
       RowBox[{"2401", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["x", "7"]}], "12"], "+", 
      FractionBox[
       RowBox[{"2401", " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["x", "7"]}], "24"], "+", 
      FractionBox[
       RowBox[{"2187", " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["x", "9"]}], "4"], "+", 
      FractionBox[
       RowBox[{"2187", " ", 
        SuperscriptBox["t", "4"], " ", 
        SuperscriptBox["x", "9"]}], "8"], "+", 
      FractionBox[
       RowBox[{"14641", " ", 
        SuperscriptBox["t", "4"], " ", 
        SuperscriptBox["x", "11"]}], "24"], "+", 
      FractionBox[
       RowBox[{"28561", " ", 
        SuperscriptBox["t", "5"], " ", 
        SuperscriptBox["x", "13"]}], "24"]}]},
    {
     SubscriptBox["v", "5"], 
     RowBox[{
      RowBox[{"-", 
       FractionBox["81", 
        RowBox[{"40", " ", 
         SuperscriptBox["t", "2"], " ", 
         SuperscriptBox["x", "3"]}]]}], "-", 
      FractionBox["1", 
       RowBox[{"120", " ", "t", " ", "x"}]], "+", 
      FractionBox["x", "60"], "+", 
      FractionBox["x", 
       RowBox[{"120", " ", "t"}]], "+", 
      FractionBox[
       RowBox[{"81", " ", 
        SuperscriptBox["x", "3"]}], "20"], "+", 
      FractionBox[
       RowBox[{"81", " ", "t", " ", 
        SuperscriptBox["x", "3"]}], "20"], "+", 
      FractionBox[
       RowBox[{"625", " ", "t", " ", 
        SuperscriptBox["x", "5"]}], "24"], "+", 
      FractionBox[
       RowBox[{"625", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["x", "5"]}], "12"], "+", 
      FractionBox[
       RowBox[{"16807", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["x", "7"]}], "60"], "+", 
      FractionBox[
       RowBox[{"16807", " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["x", "7"]}], "120"], "+", 
      FractionBox[
       RowBox[{"19683", " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["x", "9"]}], "20"], "+", 
      FractionBox[
       RowBox[{"19683", " ", 
        SuperscriptBox["t", "4"], " ", 
        SuperscriptBox["x", "9"]}], "40"], "+", 
      FractionBox[
       RowBox[{"161051", " ", 
        SuperscriptBox["t", "4"], " ", 
        SuperscriptBox["x", "11"]}], "120"], "+", 
      FractionBox[
       RowBox[{"371293", " ", 
        SuperscriptBox["t", "5"], " ", 
        SuperscriptBox["x", "13"]}], "120"]}]}
   },
   AutoDelete->False,
   GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{3.7667247333109093`*^9},
 CellLabel->"Out[66]=",ExpressionUUID->"dfdc9b70-2302-4bb5-8207-6e11232db6b0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"maketable", "[", 
  RowBox[{"7", ",", "7"}], "]"}]], "Input",
 CellChangeTimes->{{3.766724736058775*^9, 3.76672473849616*^9}},
 CellLabel->"In[67]:=",ExpressionUUID->"2a596eed-139b-4f02-9c44-04d7a174d743"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"Knot\"\>", 
     SubscriptBox["7", "7"]},
    {"Kh", 
     RowBox[{
      FractionBox["2", "q"], "+", 
      RowBox[{"3", " ", "q"}], "+", 
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["q", "9"], " ", 
        SuperscriptBox["t", "4"]}]], "+", 
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["q", "7"], " ", 
        SuperscriptBox["t", "3"]}]], "+", 
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["q", "5"], " ", 
        SuperscriptBox["t", "3"]}]], "+", 
      FractionBox["2", 
       RowBox[{
        SuperscriptBox["q", "5"], " ", 
        SuperscriptBox["t", "2"]}]], "+", 
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["q", "3"], " ", 
        SuperscriptBox["t", "2"]}]], "+", 
      FractionBox["2", 
       RowBox[{
        SuperscriptBox["q", "3"], " ", "t"}]], "+", 
      FractionBox["2", 
       RowBox[{"q", " ", "t"}]], "+", 
      RowBox[{"2", " ", "q", " ", "t"}], "+", 
      RowBox[{
       SuperscriptBox["q", "3"], " ", "t"}], "+", 
      RowBox[{
       SuperscriptBox["q", "3"], " ", 
       SuperscriptBox["t", "2"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["q", "5"], " ", 
       SuperscriptBox["t", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["q", "7"], " ", 
       SuperscriptBox["t", "3"]}]}]},
    {
     SubscriptBox["v", "0"], 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["t", "4"], " ", 
        SuperscriptBox["x", "9"]}]], "+", 
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["x", "7"]}]], "+", 
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["x", "5"]}]], "+", 
      FractionBox["2", 
       RowBox[{
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["x", "5"]}]], "+", 
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["x", "3"]}]], "+", 
      FractionBox["2", 
       RowBox[{"t", " ", 
        SuperscriptBox["x", "3"]}]], "+", 
      FractionBox["2", "x"], "+", 
      FractionBox["2", 
       RowBox[{"t", " ", "x"}]], "+", 
      RowBox[{"3", " ", "x"}], "+", 
      RowBox[{"2", " ", "t", " ", "x"}], "+", 
      RowBox[{"t", " ", 
       SuperscriptBox["x", "3"]}], "+", 
      RowBox[{
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["x", "3"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["x", "5"]}], "+", 
      RowBox[{
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["x", "7"]}]}]},
    {
     SubscriptBox["v", "1"], 
     RowBox[{
      RowBox[{"-", 
       FractionBox["9", 
        RowBox[{
         SuperscriptBox["t", "4"], " ", 
         SuperscriptBox["x", "9"]}]]}], "-", 
      FractionBox["7", 
       RowBox[{
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["x", "7"]}]], "-", 
      FractionBox["5", 
       RowBox[{
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["x", "5"]}]], "-", 
      FractionBox["10", 
       RowBox[{
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["x", "5"]}]], "-", 
      FractionBox["3", 
       RowBox[{
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["x", "3"]}]], "-", 
      FractionBox["6", 
       RowBox[{"t", " ", 
        SuperscriptBox["x", "3"]}]], "-", 
      FractionBox["2", "x"], "-", 
      FractionBox["2", 
       RowBox[{"t", " ", "x"}]], "+", 
      RowBox[{"3", " ", "x"}], "+", 
      RowBox[{"2", " ", "t", " ", "x"}], "+", 
      RowBox[{"3", " ", "t", " ", 
       SuperscriptBox["x", "3"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["x", "3"]}], "+", 
      RowBox[{"10", " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["x", "5"]}], "+", 
      RowBox[{"7", " ", 
       SuperscriptBox["t", "3"], " ", 
       SuperscriptBox["x", "7"]}]}]},
    {
     SubscriptBox["v", "2"], 
     RowBox[{
      FractionBox["81", 
       RowBox[{"2", " ", 
        SuperscriptBox["t", "4"], " ", 
        SuperscriptBox["x", "9"]}]], "+", 
      FractionBox["49", 
       RowBox[{"2", " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["x", "7"]}]], "+", 
      FractionBox["25", 
       RowBox[{"2", " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["x", "5"]}]], "+", 
      FractionBox["25", 
       RowBox[{
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["x", "5"]}]], "+", 
      FractionBox["9", 
       RowBox[{"2", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["x", "3"]}]], "+", 
      FractionBox["9", 
       RowBox[{"t", " ", 
        SuperscriptBox["x", "3"]}]], "+", 
      FractionBox["1", "x"], "+", 
      FractionBox["1", 
       RowBox[{"t", " ", "x"}]], "+", 
      FractionBox[
       RowBox[{"3", " ", "x"}], "2"], "+", 
      RowBox[{"t", " ", "x"}], "+", 
      FractionBox[
       RowBox[{"9", " ", "t", " ", 
        SuperscriptBox["x", "3"]}], "2"], "+", 
      FractionBox[
       RowBox[{"9", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["x", "3"]}], "2"], "+", 
      RowBox[{"25", " ", 
       SuperscriptBox["t", "2"], " ", 
       SuperscriptBox["x", "5"]}], "+", 
      FractionBox[
       RowBox[{"49", " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["x", "7"]}], "2"]}]},
    {
     SubscriptBox["v", "3"], 
     RowBox[{
      RowBox[{"-", 
       FractionBox["243", 
        RowBox[{"2", " ", 
         SuperscriptBox["t", "4"], " ", 
         SuperscriptBox["x", "9"]}]]}], "-", 
      FractionBox["343", 
       RowBox[{"6", " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["x", "7"]}]], "-", 
      FractionBox["125", 
       RowBox[{"6", " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["x", "5"]}]], "-", 
      FractionBox["125", 
       RowBox[{"3", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["x", "5"]}]], "-", 
      FractionBox["9", 
       RowBox[{"2", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["x", "3"]}]], "-", 
      FractionBox["9", 
       RowBox[{"t", " ", 
        SuperscriptBox["x", "3"]}]], "-", 
      FractionBox["1", 
       RowBox[{"3", " ", "x"}]], "-", 
      FractionBox["1", 
       RowBox[{"3", " ", "t", " ", "x"}]], "+", 
      FractionBox["x", "2"], "+", 
      FractionBox[
       RowBox[{"t", " ", "x"}], "3"], "+", 
      FractionBox[
       RowBox[{"9", " ", "t", " ", 
        SuperscriptBox["x", "3"]}], "2"], "+", 
      FractionBox[
       RowBox[{"9", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["x", "3"]}], "2"], "+", 
      FractionBox[
       RowBox[{"125", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["x", "5"]}], "3"], "+", 
      FractionBox[
       RowBox[{"343", " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["x", "7"]}], "6"]}]},
    {
     SubscriptBox["v", "4"], 
     RowBox[{
      FractionBox["2187", 
       RowBox[{"8", " ", 
        SuperscriptBox["t", "4"], " ", 
        SuperscriptBox["x", "9"]}]], "+", 
      FractionBox["2401", 
       RowBox[{"24", " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["x", "7"]}]], "+", 
      FractionBox["625", 
       RowBox[{"24", " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["x", "5"]}]], "+", 
      FractionBox["625", 
       RowBox[{"12", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["x", "5"]}]], "+", 
      FractionBox["27", 
       RowBox[{"8", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["x", "3"]}]], "+", 
      FractionBox["27", 
       RowBox[{"4", " ", "t", " ", 
        SuperscriptBox["x", "3"]}]], "+", 
      FractionBox["1", 
       RowBox[{"12", " ", "x"}]], "+", 
      FractionBox["1", 
       RowBox[{"12", " ", "t", " ", "x"}]], "+", 
      FractionBox["x", "8"], "+", 
      FractionBox[
       RowBox[{"t", " ", "x"}], "12"], "+", 
      FractionBox[
       RowBox[{"27", " ", "t", " ", 
        SuperscriptBox["x", "3"]}], "8"], "+", 
      FractionBox[
       RowBox[{"27", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["x", "3"]}], "8"], "+", 
      FractionBox[
       RowBox[{"625", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["x", "5"]}], "12"], "+", 
      FractionBox[
       RowBox[{"2401", " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["x", "7"]}], "24"]}]},
    {
     SubscriptBox["v", "5"], 
     RowBox[{
      RowBox[{"-", 
       FractionBox["19683", 
        RowBox[{"40", " ", 
         SuperscriptBox["t", "4"], " ", 
         SuperscriptBox["x", "9"]}]]}], "-", 
      FractionBox["16807", 
       RowBox[{"120", " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["x", "7"]}]], "-", 
      FractionBox["625", 
       RowBox[{"24", " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["x", "5"]}]], "-", 
      FractionBox["625", 
       RowBox[{"12", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["x", "5"]}]], "-", 
      FractionBox["81", 
       RowBox[{"40", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["x", "3"]}]], "-", 
      FractionBox["81", 
       RowBox[{"20", " ", "t", " ", 
        SuperscriptBox["x", "3"]}]], "-", 
      FractionBox["1", 
       RowBox[{"60", " ", "x"}]], "-", 
      FractionBox["1", 
       RowBox[{"60", " ", "t", " ", "x"}]], "+", 
      FractionBox["x", "40"], "+", 
      FractionBox[
       RowBox[{"t", " ", "x"}], "60"], "+", 
      FractionBox[
       RowBox[{"81", " ", "t", " ", 
        SuperscriptBox["x", "3"]}], "40"], "+", 
      FractionBox[
       RowBox[{"81", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["x", "3"]}], "40"], "+", 
      FractionBox[
       RowBox[{"625", " ", 
        SuperscriptBox["t", "2"], " ", 
        SuperscriptBox["x", "5"]}], "12"], "+", 
      FractionBox[
       RowBox[{"16807", " ", 
        SuperscriptBox["t", "3"], " ", 
        SuperscriptBox["x", "7"]}], "120"]}]}
   },
   AutoDelete->False,
   GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{3.766724739441616*^9},
 CellLabel->"Out[67]=",ExpressionUUID->"b08e032d-3546-4867-b0ca-e39519c171a8"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{720, 855},
WindowMargins->{{0, Automatic}, {Automatic, -1}},
FrontEndVersion->"11.3 for Mac OS X x86 (32-bit, 64-bit Kernel) (2018\:5e743\
\:670812\:65e5)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 208, 4, 54, "Subsection",ExpressionUUID->"21bcbc1a-bef3-4789-9f1e-c64d6f2badb7"],
Cell[791, 28, 260, 6, 35, "Text",ExpressionUUID->"3f5579a6-5f1c-4d9e-96bf-98eb15b1e1a8"],
Cell[CellGroupData[{
Cell[1076, 38, 272, 4, 30, "Input",ExpressionUUID->"31613d79-479e-461d-b723-b4a6d828e312"],
Cell[1351, 44, 394, 7, 44, "Print",ExpressionUUID->"2ec7f3e8-57d0-4ff6-b5d1-234eaad004bb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1782, 56, 166, 3, 45, "Subsubsection",ExpressionUUID->"0be08fd5-3d57-4f1e-99d5-aa08aeae15e5"],
Cell[1951, 61, 316, 6, 30, "Input",ExpressionUUID->"68fe7599-04d0-4308-8838-eb8e963dbcbc"],
Cell[2270, 69, 774, 19, 33, "Input",ExpressionUUID->"8e60ebfd-e254-4ad4-9b76-b2e0580ca6c0"],
Cell[3047, 90, 662, 17, 30, "Input",ExpressionUUID->"4be77cc4-c36d-4df3-b9e5-4c2c605b0d6e"],
Cell[3712, 109, 575, 13, 30, "Input",ExpressionUUID->"a13311e9-a66c-434d-b4d1-ddb9b83ebdda"],
Cell[4290, 124, 1601, 41, 94, "Input",ExpressionUUID->"9d08de05-8309-49b1-b1a4-55631539c805"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[5940, 171, 156, 3, 67, "Section",ExpressionUUID->"2b684ff2-9f55-450b-908d-790614ace9c4"],
Cell[CellGroupData[{
Cell[6121, 178, 379, 6, 30, "Input",ExpressionUUID->"8ff12f33-bb64-496d-9884-6ca2f195260c"],
Cell[6503, 186, 3476, 106, 225, "Output",ExpressionUUID->"2f110ca5-d2a3-46b8-bbd8-4d23df70b816"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10016, 297, 281, 5, 30, "Input",ExpressionUUID->"d5e129de-cbcd-4469-a1ad-d90438d79cd5"],
Cell[10300, 304, 4075, 128, 249, "Output",ExpressionUUID->"8584daa4-d7c9-477f-bb60-7523f8edcf23"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14412, 437, 231, 4, 30, "Input",ExpressionUUID->"dcaf8226-5012-47c1-b04b-66c1c557a441"],
Cell[14646, 443, 5175, 163, 225, "Output",ExpressionUUID->"2293c941-8643-4368-a21a-9847ddf37e00"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19858, 611, 230, 4, 30, "Input",ExpressionUUID->"0a015a85-2547-4867-b7b6-e59d8628b2f0"],
Cell[20091, 617, 6237, 193, 225, "Output",ExpressionUUID->"9fb38d05-e1ba-4fad-ad54-61aa8f98226f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[26365, 815, 232, 4, 30, "Input",ExpressionUUID->"efaca9b1-9b64-401f-ace2-21b8c77b33c1"],
Cell[26600, 821, 6221, 194, 249, "Output",ExpressionUUID->"29b3f263-6629-4faf-b7b9-8fd777aecb89"]
}, Open  ]],
Cell[CellGroupData[{
Cell[32858, 1020, 232, 4, 30, "Input",ExpressionUUID->"3ae0d77f-0570-4403-8f77-21a85a375920"],
Cell[33093, 1026, 8263, 255, 339, "Output",ExpressionUUID->"5afd39a5-c534-4205-ad9c-b038e329143f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[41393, 1286, 230, 4, 30, "Input",ExpressionUUID->"7ad2a16b-b8c2-40d3-8b60-11871a7b272a"],
Cell[41626, 1292, 8785, 273, 333, "Output",ExpressionUUID->"2ce70e02-6c22-47ee-8c6e-e02c7ddc08ed"]
}, Open  ]],
Cell[CellGroupData[{
Cell[50448, 1570, 230, 4, 30, "Input",ExpressionUUID->"f5734b43-058b-4a63-980a-0f00842a0dde"],
Cell[50681, 1576, 6869, 212, 285, "Output",ExpressionUUID->"ea6c2336-f733-46f3-a525-085ae7b10299"]
}, Open  ]],
Cell[CellGroupData[{
Cell[57587, 1793, 234, 4, 30, "Input",ExpressionUUID->"280b7404-53fa-440e-b342-48713556df2e"],
Cell[57824, 1799, 9610, 293, 367, "Output",ExpressionUUID->"6c571925-0b9c-495c-a039-a197600400c3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[67471, 2097, 231, 4, 30, "Input",ExpressionUUID->"5aa8b69c-60bb-4db0-8d79-9833bdc95eef"],
Cell[67705, 2103, 10873, 342, 345, "Output",ExpressionUUID->"1a23dfa6-b895-45c6-9f4d-99c960dcfac0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[78615, 2450, 234, 4, 30, "Input",ExpressionUUID->"53d16a5a-e952-4345-9d2e-c58d86603704"],
Cell[78852, 2456, 10602, 335, 345, "Output",ExpressionUUID->"434a94f0-bbe9-4455-8dd0-73e4d645b978"]
}, Open  ]],
Cell[CellGroupData[{
Cell[89491, 2796, 230, 4, 30, "Input",ExpressionUUID->"1bdd3210-e8ce-43fd-9b88-21673aeade9f"],
Cell[89724, 2802, 11630, 350, 443, "Output",ExpressionUUID->"dc6f1429-d9c9-48cf-9bab-b8ca02b01f2d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[101391, 3157, 232, 4, 30, "Input",ExpressionUUID->"f29570a4-876f-4dbc-a087-367331269ad9"],
Cell[101626, 3163, 10335, 313, 437, "Output",ExpressionUUID->"dfdc9b70-2302-4bb5-8207-6e11232db6b0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[111998, 3481, 229, 4, 30, "Input",ExpressionUUID->"2a596eed-139b-4f02-9c44-04d7a174d743"],
Cell[112230, 3487, 10564, 328, 475, "Output",ExpressionUUID->"b08e032d-3546-4867-b0ca-e39519c171a8"]
}, Open  ]]
}, Open  ]]
}
]
*)


